Single-shot magic state factories for quantum LDPC codes

Quantum low-density parity-check (qLDPC) codes can substantially reduce the qubit overhead of fault-tolerant quantum computation, but any useful architecture based on such codes also requires an efficient mechanism to implement non-Clifford gates in a fault-tolerant manner. We introduce a space-time-efficient magic state factory for high-rate qLDPC codes by combining the transversal non-Clifford gates of recently developed tricycle codes with single-shot four-dimensional balanced product quadcycle codes. The key ingredient is an efficient "escape" mechanism that teleports postselected logical magic states from tricycle codes to larger distance quadcycle codes. Under a standard circuit-level noise model at physical error rate $10^{-3}$, our factories produce $\mathrm{CCZ}$ states at logical error rates as low as $10^{-9}$ with 10-40 times lower space-time cost than state-of-the-art magic state generation methods. The resulting states are directly encoded in high-rate blocks suitable for computation. We identify the quadcycle codes by an AI-assisted search and show that they can serve as excellent memories capable of single-shot error correction. Finally, we present a concrete implementation of the entire factory with highly efficient atom transport on reconfigurable neutral-atom quantum computers. Together, these results provide an end-to-end, practical protocol for producing and utilizing high-fidelity magic states within a high-rate qLDPC architecture, with the lowest space-time cost to date.

==> anc/atom_movement_animation.html <==
<!doctype html>
<html>
<head>
    <meta charset="utf-8" />
    <meta name="viewport" content="width=device-width, initial-scale=1" />
    <title>[[54,6,6]] QALP Syndrome Extraction</title>
    <style>
        body { font-family: system-ui, sans-serif; margin: 12px; background:#ffffff; color:#111111; }
        .row { display:flex; gap:12px; align-items:center; flex-wrap:wrap; margin-bottom:10px; }
        button { padding:6px 12px; }
        input[type=range] { width:360px; }
        #info { font-size:13px; color:#333333; }
        #commands { font-size:12px; color:#111111; background:#f7f7f7; border:1px solid #dddddd; padding:8px; margin:8px 0 10px; white-space:pre-wrap; min-height:38px; font-family: ui-monospace, SFMono-Regular, Menlo, Consolas, monospace; }
        svg { border:1px solid #bdbdbd; background:#ffffff; display:block; }
    </style>
</head>
<body>
    <h2 id="anim_title" style="font-family:system-ui,sans-serif;font-size:16px;font-weight:600;margin:6px 2px 10px;color:#111;"></h2>
    <div class="row">
        <button id="playPause">Play</button>
        <button id="reset">Reset</button>
        <button id="framePrev">&lt; Frame</button>
        <button id="frameNext">Frame &gt;</button>
        <button id="instPrev">&lt; Inst</button>
        <button id="instNext">Inst &gt;</button>
        <label>Time</label><input id="time" type="range" min="0" max="1" step="0.001" value="0" />
        <label>Speed</label><input id="speed" type="range" min="0.1" max="8" step="0.1" value="1" />
        <span id="speed_txt">1.0x</span>
        <label>Display</label><input id="display" type="range" min="0.5" max="3.0" step="0.1" value="1.0" />
        <span id="display_txt">1.0x</span>
    </div>
    <div id="info">time=0.00us | idle</div>
    <div id="commands">MoveAOD commands will appear here.</div>
    <svg id="sv" xmlns="http://www.w3.org/2000/svg"></svg>

    <script>
        const DATA = {"name":"magic_state_factory_rotated","title":"Magic-state factory: 3x[[54,6,6]] 4D  +  3x[[27,3,3]] 3D  (end-to-end)   \u2014   rotated 90\u00b0: +x up, +y left","instructions":[{"type":"init","begin_time":0.0,"end_time":50.0,"id":0,"init_locs":[[0,0,0,0],[1,0,0,0],[2,0,0,0],[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[27,0,0,0],[28,0,0,0],[29,0,0,0],[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[54,0,0,0],[55,0,0,0],[56,0,0,0],[57,0,0,0],[58,0,0,0],[59,0,0,0],[60,0,0,0],[61,0,0,0],[62,0,0,0],[63,0,0,0],[64,0,0,0],[65,0,0,0],[66,0,0,0],[67,0,0,0],[68,0,0,0],[69,0,0,0],[70,0,0,0],[71,0,0,0],[72,0,0,0],[73,0,0,0],[74,0,0,0],[75,0,0,0],[76,0,0,0],[77,0,0,0],[78,0,0,0],[79,0,0,0],[80,0,0,0],[81,0,0,0],[82,0,0,0],[83,0,0,0],[84,0,0,0],[85,0,0,0],[86,0,0,0],[87,0,0,0],[88,0,0,0],[89,0,0,0],[90,0,0,0],[91,0,0,0],[92,0,0,0],[93,0,0,0],[94,0,0,0],[95,0,0,0],[96,0,0,0],[97,0,0,0],[98,0,0,0],[99,0,0,0],[100,0,0,0],[101,0,0,0],[102,0,0,0],[103,0,0,0],[104,0,0,0],[105,0,0,0],[106,0,0,0],[107,0,0,0],[108,0,0,0],[109,0,0,0],[110,0,0,0],[111,0,0,0],[112,0,0,0],[113,0,0,0],[114,0,0,0],[115,0,0,0],[116,0,0,0],[117,0,0,0],[118,0,0,0],[119,0,0,0],[120,0,0,0],[121,0,0,0],[122,0,0,0],[123,0,0,0],[124,0,0,0],[125,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[180,0,0,0],[181,0,0,0],[182,0,0,0],[183,0,0,0],[184,0,0,0],[185,0,0,0],[186,0,0,0],[187,0,0,0],[188,0,0,0],[189,0,0,0],[190,0,0,0],[191,0,0,0],[192,0,0,0],[193,0,0,0],[194,0,0,0],[195,0,0,0],[196,0,0,0],[197,0,0,0],[198,0,0,0],[199,0,0,0],[200,0,0,0],[201,0,0,0],[202,0,0,0],[203,0,0,0],[204,0,0,0],[205,0,0,0],[206,0,0,0],[207,0,0,0],[208,0,0,0],[209,0,0,0],[210,0,0,0],[211,0,0,0],[212,0,0,0],[213,0,0,0],[214,0,0,0],[215,0,0,0],[216,0,0,0],[217,0,0,0],[218,0,0,0],[219,0,0,0],[220,0,0,0],[221,0,0,0],[222,0,0,0],[223,0,0,0],[224,0,0,0],[225,0,0,0],[226,0,0,0],[227,0,0,0],[228,0,0,0],[229,0,0,0],[230,0,0,0],[231,0,0,0],[232,0,0,0],[233,0,0,0],[234,0,0,0],[235,0,0,0],[236,0,0,0],[237,0,0,0],[238,0,0,0],[239,0,0,0],[240,0,0,0],[241,0,0,0],[242,0,0,0],[243,0,0,0],[244,0,0,0],[245,0,0,0],[246,0,0,0],[247,0,0,0],[248,0,0,0],[249,0,0,0],[250,0,0,0],[251,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0],[306,0,0,0],[307,0,0,0],[308,0,0,0],[309,0,0,0],[310,0,0,0],[311,0,0,0],[312,0,0,0],[313,0,0,0],[314,0,0,0],[315,0,0,0],[316,0,0,0],[317,0,0,0],[318,0,0,0],[319,0,0,0],[320,0,0,0],[321,0,0,0],[322,0,0,0],[323,0,0,0],[324,0,0,0],[325,0,0,0],[326,0,0,0],[327,0,0,0],[328,0,0,0],[329,0,0,0],[330,0,0,0],[331,0,0,0],[332,0,0,0],[333,0,0,0],[334,0,0,0],[335,0,0,0],[336,0,0,0],[337,0,0,0],[338,0,0,0],[339,0,0,0],[340,0,0,0],[341,0,0,0],[342,0,0,0],[343,0,0,0],[344,0,0,0],[345,0,0,0],[346,0,0,0],[347,0,0,0],[348,0,0,0],[349,0,0,0],[350,0,0,0],[351,0,0,0],[352,0,0,0],[353,0,0,0],[354,0,0,0],[355,0,0,0],[356,0,0,0],[357,0,0,0],[358,0,0,0],[359,0,0,0],[360,0,0,0],[361,0,0,0],[362,0,0,0],[363,0,0,0],[364,0,0,0],[365,0,0,0],[366,0,0,0],[367,0,0,0],[368,0,0,0],[369,0,0,0],[370,0,0,0],[371,0,0,0],[372,0,0,0],[373,0,0,0],[374,0,0,0],[375,0,0,0],[376,0,0,0],[377,0,0,0],[378,0,0,0],[379,0,0,0],[380,0,0,0],[381,0,0,0],[382,0,0,0],[383,0,0,0],[384,0,0,0],[385,0,0,0],[386,0,0,0],[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0],[393,0,0,0],[394,0,0,0],[395,0,0,0],[396,0,0,0],[397,0,0,0],[398,0,0,0],[399,0,0,0],[400,0,0,0],[401,0,0,0],[402,0,0,0],[403,0,0,0],[404,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[441,0,0,0],[442,0,0,0],[443,0,0,0],[444,0,0,0],[445,0,0,0],[446,0,0,0],[447,0,0,0],[448,0,0,0],[449,0,0,0],[450,0,0,0],[451,0,0,0],[452,0,0,0],[453,0,0,0],[454,0,0,0],[455,0,0,0],[456,0,0,0],[457,0,0,0],[458,0,0,0],[459,0,0,0],[460,0,0,0],[461,0,0,0],[462,0,0,0],[463,0,0,0],[464,0,0,0],[465,0,0,0],[466,0,0,0],[467,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[504,0,0,0],[505,0,0,0],[506,0,0,0],[507,0,0,0],[508,0,0,0],[509,0,0,0],[510,0,0,0],[511,0,0,0],[512,0,0,0],[513,0,0,0],[514,0,0,0],[515,0,0,0],[516,0,0,0],[517,0,0,0],[518,0,0,0],[519,0,0,0],[520,0,0,0],[521,0,0,0],[522,0,0,0],[523,0,0,0],[524,0,0,0],[525,0,0,0],[526,0,0,0],[527,0,0,0],[528,0,0,0],[529,0,0,0],[530,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]]},{"type":"rearrangeJob","note":"syndrome place D1 batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0]],"end_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0]],"begin_time":50.0,"end_time":194.1520005394984,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-242.8166652890285,-184.99090833947008,-127.16515138991168],"begin_time":50.0,"end_time":51.0},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0}]],"end_coord":[[{"id":27,"x":-270.31211945876356,"y":47.0},{"id":30,"x":-270.31211945876356,"y":119.0},{"id":33,"x":-270.31211945876356,"y":191.0},{"id":36,"x":-270.31211945876356,"y":59.0},{"id":39,"x":-270.31211945876356,"y":131.0},{"id":42,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-270.31211945876356,"y":11.0},{"id":48,"x":-270.31211945876356,"y":83.0},{"id":51,"x":-270.31211945876356,"y":155.0},{"id":153,"x":-212.48636250920512,"y":47.0},{"id":156,"x":-212.48636250920512,"y":119.0},{"id":159,"x":-212.48636250920512,"y":191.0},{"id":162,"x":-212.48636250920512,"y":59.0},{"id":165,"x":-212.48636250920512,"y":131.0},{"id":168,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-212.48636250920512,"y":11.0},{"id":174,"x":-212.48636250920512,"y":83.0},{"id":177,"x":-212.48636250920512,"y":155.0},{"id":279,"x":-154.6606055596467,"y":47.0},{"id":282,"x":-154.6606055596467,"y":119.0},{"id":285,"x":-154.6606055596467,"y":191.0},{"id":288,"x":-154.6606055596467,"y":59.0},{"id":291,"x":-154.6606055596467,"y":131.0},{"id":294,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-154.6606055596467,"y":11.0},{"id":300,"x":-154.6606055596467,"y":83.0},{"id":303,"x":-154.6606055596467,"y":155.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"row_y_end":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-242.8166652890285,-184.99090833947008,-127.16515138991168],"col_x_end":[-270.31211945876356,-212.48636250920512,-154.6606055596467],"begin_time":51.0,"end_time":193.1520005394984},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2],"begin_time":193.1520005394984,"end_time":194.1520005394984}],"id":1},{"type":"rearrangeJob","note":"syndrome place D1 batch 0 aod 1","aod_id":1,"begin_locs":[[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[37,0,0,0],[38,0,0,0],[40,0,0,0],[41,0,0,0],[43,0,0,0],[44,0,0,0],[46,0,0,0],[47,0,0,0],[49,0,0,0],[50,0,0,0],[52,0,0,0],[53,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[163,0,0,0],[164,0,0,0],[166,0,0,0],[167,0,0,0],[169,0,0,0],[170,0,0,0],[172,0,0,0],[173,0,0,0],[175,0,0,0],[176,0,0,0],[178,0,0,0],[179,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[289,0,0,0],[290,0,0,0],[292,0,0,0],[293,0,0,0],[295,0,0,0],[296,0,0,0],[298,0,0,0],[299,0,0,0],[301,0,0,0],[302,0,0,0],[304,0,0,0],[305,0,0,0]],"end_locs":[[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[37,0,0,0],[38,0,0,0],[40,0,0,0],[41,0,0,0],[43,0,0,0],[44,0,0,0],[46,0,0,0],[47,0,0,0],[49,0,0,0],[50,0,0,0],[52,0,0,0],[53,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[163,0,0,0],[164,0,0,0],[166,0,0,0],[167,0,0,0],[169,0,0,0],[170,0,0,0],[172,0,0,0],[173,0,0,0],[175,0,0,0],[176,0,0,0],[178,0,0,0],[179,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[289,0,0,0],[290,0,0,0],[292,0,0,0],[293,0,0,0],[295,0,0,0],[296,0,0,0],[298,0,0,0],[299,0,0,0],[301,0,0,0],[302,0,0,0],[304,0,0,0],[305,0,0,0]],"begin_time":50.0,"end_time":194.1520005394984,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-279.47727084867523,-261.14696806885183,-221.65151389911682,-203.32121111929345,-163.8257569495584,-145.49545416973504],"begin_time":50.0,"end_time":51.0},{"type":"move","id":1,"begin_coord":[[{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"end_coord":[[{"id":28,"x":-233.65151389911682,"y":47.0},{"id":29,"x":-251.9818166789402,"y":47.0},{"id":31,"x":-233.65151389911682,"y":119.0},{"id":32,"x":-251.9818166789402,"y":119.0},{"id":34,"x":-233.65151389911682,"y":191.0},{"id":35,"x":-251.9818166789402,"y":191.0},{"id":37,"x":-233.65151389911682,"y":59.0},{"id":38,"x":-251.9818166789402,"y":59.0},{"id":40,"x":-233.65151389911682,"y":131.0},{"id":41,"x":-251.9818166789402,"y":131.0},{"id":43,"x":-233.65151389911682,"y":203.0},{"id":44,"x":-251.9818166789402,"y":203.0},{"id":46,"x":-233.65151389911682,"y":11.0},{"id":47,"x":-251.9818166789402,"y":11.0},{"id":49,"x":-233.65151389911682,"y":83.0},{"id":50,"x":-251.9818166789402,"y":83.0},{"id":52,"x":-233.65151389911682,"y":155.0},{"id":53,"x":-251.9818166789402,"y":155.0},{"id":154,"x":-175.8257569495584,"y":47.0},{"id":155,"x":-194.15605972938178,"y":47.0},{"id":157,"x":-175.8257569495584,"y":119.0},{"id":158,"x":-194.15605972938178,"y":119.0},{"id":160,"x":-175.8257569495584,"y":191.0},{"id":161,"x":-194.15605972938178,"y":191.0},{"id":163,"x":-175.8257569495584,"y":59.0},{"id":164,"x":-194.15605972938178,"y":59.0},{"id":166,"x":-175.8257569495584,"y":131.0},{"id":167,"x":-194.15605972938178,"y":131.0},{"id":169,"x":-175.8257569495584,"y":203.0},{"id":170,"x":-194.15605972938178,"y":203.0},{"id":172,"x":-175.8257569495584,"y":11.0},{"id":173,"x":-194.15605972938178,"y":11.0},{"id":175,"x":-175.8257569495584,"y":83.0},{"id":176,"x":-194.15605972938178,"y":83.0},{"id":178,"x":-175.8257569495584,"y":155.0},{"id":179,"x":-194.15605972938178,"y":155.0},{"id":280,"x":-118.0,"y":47.0},{"id":281,"x":-136.33030277982337,"y":47.0},{"id":283,"x":-118.0,"y":119.0},{"id":284,"x":-136.33030277982337,"y":119.0},{"id":286,"x":-118.0,"y":191.0},{"id":287,"x":-136.33030277982337,"y":191.0},{"id":289,"x":-118.0,"y":59.0},{"id":290,"x":-136.33030277982337,"y":59.0},{"id":292,"x":-118.0,"y":131.0},{"id":293,"x":-136.33030277982337,"y":131.0},{"id":295,"x":-118.0,"y":203.0},{"id":296,"x":-136.33030277982337,"y":203.0},{"id":298,"x":-118.0,"y":11.0},{"id":299,"x":-136.33030277982337,"y":11.0},{"id":301,"x":-118.0,"y":83.0},{"id":302,"x":-136.33030277982337,"y":83.0},{"id":304,"x":-118.0,"y":155.0},{"id":305,"x":-136.33030277982337,"y":155.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"row_y_end":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-261.14696806885183,-221.65151389911682,-203.32121111929345,-163.8257569495584,-145.49545416973504],"col_x_end":[-251.9818166789402,-233.65151389911682,-194.15605972938178,-175.8257569495584,-136.33030277982337,-118.0],"begin_time":51.0,"end_time":193.1520005394984},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5],"begin_time":193.1520005394984,"end_time":194.1520005394984}],"id":2},{"type":"rydberg","begin_time":194.1520005394984,"end_time":194.51200053949842,"interaction_pairs":[{"data_id":28,"check_id":54},{"data_id":29,"check_id":55},{"data_id":27,"check_id":56},{"data_id":31,"check_id":57},{"data_id":32,"check_id":58},{"data_id":30,"check_id":59},{"data_id":34,"check_id":60},{"data_id":35,"check_id":61},{"data_id":33,"check_id":62},{"data_id":37,"check_id":63},{"data_id":38,"check_id":64},{"data_id":36,"check_id":65},{"data_id":40,"check_id":66},{"data_id":41,"check_id":67},{"data_id":39,"check_id":68},{"data_id":43,"check_id":69},{"data_id":44,"check_id":70},{"data_id":42,"check_id":71},{"data_id":46,"check_id":72},{"data_id":47,"check_id":73},{"data_id":45,"check_id":74},{"data_id":49,"check_id":75},{"data_id":50,"check_id":76},{"data_id":48,"check_id":77},{"data_id":52,"check_id":78},{"data_id":53,"check_id":79},{"data_id":51,"check_id":80},{"data_id":154,"check_id":180},{"data_id":155,"check_id":181},{"data_id":153,"check_id":182},{"data_id":157,"check_id":183},{"data_id":158,"check_id":184},{"data_id":156,"check_id":185},{"data_id":160,"check_id":186},{"data_id":161,"check_id":187},{"data_id":159,"check_id":188},{"data_id":163,"check_id":189},{"data_id":164,"check_id":190},{"data_id":162,"check_id":191},{"data_id":166,"check_id":192},{"data_id":167,"check_id":193},{"data_id":165,"check_id":194},{"data_id":169,"check_id":195},{"data_id":170,"check_id":196},{"data_id":168,"check_id":197},{"data_id":172,"check_id":198},{"data_id":173,"check_id":199},{"data_id":171,"check_id":200},{"data_id":175,"check_id":201},{"data_id":176,"check_id":202},{"data_id":174,"check_id":203},{"data_id":178,"check_id":204},{"data_id":179,"check_id":205},{"data_id":177,"check_id":206},{"data_id":280,"check_id":306},{"data_id":281,"check_id":307},{"data_id":279,"check_id":308},{"data_id":283,"check_id":309},{"data_id":284,"check_id":310},{"data_id":282,"check_id":311},{"data_id":286,"check_id":312},{"data_id":287,"check_id":313},{"data_id":285,"check_id":314},{"data_id":289,"check_id":315},{"data_id":290,"check_id":316},{"data_id":288,"check_id":317},{"data_id":292,"check_id":318},{"data_id":293,"check_id":319},{"data_id":291,"check_id":320},{"data_id":295,"check_id":321},{"data_id":296,"check_id":322},{"data_id":294,"check_id":323},{"data_id":298,"check_id":324},{"data_id":299,"check_id":325},{"data_id":297,"check_id":326},{"data_id":301,"check_id":327},{"data_id":302,"check_id":328},{"data_id":300,"check_id":329},{"data_id":304,"check_id":330},{"data_id":305,"check_id":331},{"data_id":303,"check_id":332}],"term_label":"syndrome D1","flash_color":"0,0,255","note":"rydberg: syndrome D1","id":3},{"type":"rearrangeJob","note":"syndrome return D1 batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0]],"end_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0]],"begin_time":194.51200053949842,"end_time":338.6640010789968,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-270.31211945876356,-212.48636250920512,-154.6606055596467],"begin_time":194.51200053949842,"end_time":195.51200053949842},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-270.31211945876356,"y":47.0},{"id":30,"x":-270.31211945876356,"y":119.0},{"id":33,"x":-270.31211945876356,"y":191.0},{"id":36,"x":-270.31211945876356,"y":59.0},{"id":39,"x":-270.31211945876356,"y":131.0},{"id":42,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-270.31211945876356,"y":11.0},{"id":48,"x":-270.31211945876356,"y":83.0},{"id":51,"x":-270.31211945876356,"y":155.0},{"id":153,"x":-212.48636250920512,"y":47.0},{"id":156,"x":-212.48636250920512,"y":119.0},{"id":159,"x":-212.48636250920512,"y":191.0},{"id":162,"x":-212.48636250920512,"y":59.0},{"id":165,"x":-212.48636250920512,"y":131.0},{"id":168,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-212.48636250920512,"y":11.0},{"id":174,"x":-212.48636250920512,"y":83.0},{"id":177,"x":-212.48636250920512,"y":155.0},{"id":279,"x":-154.6606055596467,"y":47.0},{"id":282,"x":-154.6606055596467,"y":119.0},{"id":285,"x":-154.6606055596467,"y":191.0},{"id":288,"x":-154.6606055596467,"y":59.0},{"id":291,"x":-154.6606055596467,"y":131.0},{"id":294,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-154.6606055596467,"y":11.0},{"id":300,"x":-154.6606055596467,"y":83.0},{"id":303,"x":-154.6606055596467,"y":155.0}]],"end_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"row_y_end":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-270.31211945876356,-212.48636250920512,-154.6606055596467],"col_x_end":[-242.8166652890285,-184.99090833947008,-127.16515138991168],"begin_time":195.51200053949842,"end_time":337.6640010789968},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2],"begin_time":337.6640010789968,"end_time":338.6640010789968}],"id":4},{"type":"rearrangeJob","note":"syndrome return D1 batch 0 aod 1","aod_id":1,"begin_locs":[[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[37,0,0,0],[38,0,0,0],[40,0,0,0],[41,0,0,0],[43,0,0,0],[44,0,0,0],[46,0,0,0],[47,0,0,0],[49,0,0,0],[50,0,0,0],[52,0,0,0],[53,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[163,0,0,0],[164,0,0,0],[166,0,0,0],[167,0,0,0],[169,0,0,0],[170,0,0,0],[172,0,0,0],[173,0,0,0],[175,0,0,0],[176,0,0,0],[178,0,0,0],[179,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[289,0,0,0],[290,0,0,0],[292,0,0,0],[293,0,0,0],[295,0,0,0],[296,0,0,0],[298,0,0,0],[299,0,0,0],[301,0,0,0],[302,0,0,0],[304,0,0,0],[305,0,0,0]],"end_locs":[[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[37,0,0,0],[38,0,0,0],[40,0,0,0],[41,0,0,0],[43,0,0,0],[44,0,0,0],[46,0,0,0],[47,0,0,0],[49,0,0,0],[50,0,0,0],[52,0,0,0],[53,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[163,0,0,0],[164,0,0,0],[166,0,0,0],[167,0,0,0],[169,0,0,0],[170,0,0,0],[172,0,0,0],[173,0,0,0],[175,0,0,0],[176,0,0,0],[178,0,0,0],[179,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[289,0,0,0],[290,0,0,0],[292,0,0,0],[293,0,0,0],[295,0,0,0],[296,0,0,0],[298,0,0,0],[299,0,0,0],[301,0,0,0],[302,0,0,0],[304,0,0,0],[305,0,0,0]],"begin_time":194.51200053949842,"end_time":338.6640010789968,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-251.9818166789402,-233.65151389911682,-194.15605972938178,-175.8257569495584,-136.33030277982337,-118.0],"begin_time":194.51200053949842,"end_time":195.51200053949842},{"type":"move","id":1,"begin_coord":[[{"id":28,"x":-233.65151389911682,"y":47.0},{"id":29,"x":-251.9818166789402,"y":47.0},{"id":31,"x":-233.65151389911682,"y":119.0},{"id":32,"x":-251.9818166789402,"y":119.0},{"id":34,"x":-233.65151389911682,"y":191.0},{"id":35,"x":-251.9818166789402,"y":191.0},{"id":37,"x":-233.65151389911682,"y":59.0},{"id":38,"x":-251.9818166789402,"y":59.0},{"id":40,"x":-233.65151389911682,"y":131.0},{"id":41,"x":-251.9818166789402,"y":131.0},{"id":43,"x":-233.65151389911682,"y":203.0},{"id":44,"x":-251.9818166789402,"y":203.0},{"id":46,"x":-233.65151389911682,"y":11.0},{"id":47,"x":-251.9818166789402,"y":11.0},{"id":49,"x":-233.65151389911682,"y":83.0},{"id":50,"x":-251.9818166789402,"y":83.0},{"id":52,"x":-233.65151389911682,"y":155.0},{"id":53,"x":-251.9818166789402,"y":155.0},{"id":154,"x":-175.8257569495584,"y":47.0},{"id":155,"x":-194.15605972938178,"y":47.0},{"id":157,"x":-175.8257569495584,"y":119.0},{"id":158,"x":-194.15605972938178,"y":119.0},{"id":160,"x":-175.8257569495584,"y":191.0},{"id":161,"x":-194.15605972938178,"y":191.0},{"id":163,"x":-175.8257569495584,"y":59.0},{"id":164,"x":-194.15605972938178,"y":59.0},{"id":166,"x":-175.8257569495584,"y":131.0},{"id":167,"x":-194.15605972938178,"y":131.0},{"id":169,"x":-175.8257569495584,"y":203.0},{"id":170,"x":-194.15605972938178,"y":203.0},{"id":172,"x":-175.8257569495584,"y":11.0},{"id":173,"x":-194.15605972938178,"y":11.0},{"id":175,"x":-175.8257569495584,"y":83.0},{"id":176,"x":-194.15605972938178,"y":83.0},{"id":178,"x":-175.8257569495584,"y":155.0},{"id":179,"x":-194.15605972938178,"y":155.0},{"id":280,"x":-118.0,"y":47.0},{"id":281,"x":-136.33030277982337,"y":47.0},{"id":283,"x":-118.0,"y":119.0},{"id":284,"x":-136.33030277982337,"y":119.0},{"id":286,"x":-118.0,"y":191.0},{"id":287,"x":-136.33030277982337,"y":191.0},{"id":289,"x":-118.0,"y":59.0},{"id":290,"x":-136.33030277982337,"y":59.0},{"id":292,"x":-118.0,"y":131.0},{"id":293,"x":-136.33030277982337,"y":131.0},{"id":295,"x":-118.0,"y":203.0},{"id":296,"x":-136.33030277982337,"y":203.0},{"id":298,"x":-118.0,"y":11.0},{"id":299,"x":-136.33030277982337,"y":11.0},{"id":301,"x":-118.0,"y":83.0},{"id":302,"x":-136.33030277982337,"y":83.0},{"id":304,"x":-118.0,"y":155.0},{"id":305,"x":-136.33030277982337,"y":155.0}]],"end_coord":[[{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,47.0,59.0,83.0,119.0,131.0,155.0,191.0,203.0],"row_y_end":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-251.9818166789402,-233.65151389911682,-194.15605972938178,-175.8257569495584,-136.33030277982337,-118.0],"col_x_end":[-279.47727084867523,-261.14696806885183,-221.65151389911682,-203.32121111929345,-163.8257569495584,-145.49545416973504],"begin_time":195.51200053949842,"end_time":337.6640010789968},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5],"begin_time":337.6640010789968,"end_time":338.6640010789968}],"id":5},{"type":"rearrangeJob","note":"syndrome place D2 batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[28,0,0,0],[29,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"end_locs":[[27,0,0,0],[28,0,0,0],[29,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"begin_time":338.6640010789968,"end_time":660.0949488121803,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[15.0,51.0,63.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":338.6640010789968,"end_time":339.6640010789968},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0}]],"end_coord":[[{"id":27,"x":-233.65151389911682,"y":191.0},{"id":28,"x":-251.9818166789402,"y":191.0},{"id":29,"x":-270.31211945876356,"y":191.0},{"id":36,"x":-233.65151389911682,"y":203.0},{"id":37,"x":-251.9818166789402,"y":203.0},{"id":38,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-233.65151389911682,"y":155.0},{"id":46,"x":-251.9818166789402,"y":155.0},{"id":47,"x":-270.31211945876356,"y":155.0},{"id":153,"x":-175.8257569495584,"y":191.0},{"id":154,"x":-194.15605972938178,"y":191.0},{"id":155,"x":-212.48636250920512,"y":191.0},{"id":162,"x":-175.8257569495584,"y":203.0},{"id":163,"x":-194.15605972938178,"y":203.0},{"id":164,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-175.8257569495584,"y":155.0},{"id":172,"x":-194.15605972938178,"y":155.0},{"id":173,"x":-212.48636250920512,"y":155.0},{"id":279,"x":-118.0,"y":191.0},{"id":280,"x":-136.33030277982337,"y":191.0},{"id":281,"x":-154.6606055596467,"y":191.0},{"id":288,"x":-118.0,"y":203.0},{"id":289,"x":-136.33030277982337,"y":203.0},{"id":290,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-118.0,"y":155.0},{"id":298,"x":-136.33030277982337,"y":155.0},{"id":299,"x":-154.6606055596467,"y":155.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,51.0,63.0],"row_y_end":[155.0,191.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"col_x_end":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"begin_time":339.6640010789968,"end_time":659.0949488121803},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":659.0949488121803,"end_time":660.0949488121803}],"id":6},{"type":"rearrangeJob","note":"syndrome place D2 batch 0 aod 1","aod_id":1,"begin_locs":[[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0]],"end_locs":[[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0]],"begin_time":338.6640010789968,"end_time":660.0949488121803,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":338.6640010789968,"end_time":339.6640010789968},{"type":"move","id":1,"begin_coord":[[{"id":30,"x":-242.8166652890285,"y":123.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"end_coord":[[{"id":30,"x":-233.65151389911682,"y":47.0},{"id":31,"x":-251.9818166789402,"y":47.0},{"id":32,"x":-270.31211945876356,"y":47.0},{"id":33,"x":-233.65151389911682,"y":119.0},{"id":34,"x":-251.9818166789402,"y":119.0},{"id":35,"x":-270.31211945876356,"y":119.0},{"id":39,"x":-233.65151389911682,"y":59.0},{"id":40,"x":-251.9818166789402,"y":59.0},{"id":41,"x":-270.31211945876356,"y":59.0},{"id":42,"x":-233.65151389911682,"y":131.0},{"id":43,"x":-251.9818166789402,"y":131.0},{"id":44,"x":-270.31211945876356,"y":131.0},{"id":48,"x":-233.65151389911682,"y":11.0},{"id":49,"x":-251.9818166789402,"y":11.0},{"id":50,"x":-270.31211945876356,"y":11.0},{"id":51,"x":-233.65151389911682,"y":83.0},{"id":52,"x":-251.9818166789402,"y":83.0},{"id":53,"x":-270.31211945876356,"y":83.0},{"id":156,"x":-175.8257569495584,"y":47.0},{"id":157,"x":-194.15605972938178,"y":47.0},{"id":158,"x":-212.48636250920512,"y":47.0},{"id":159,"x":-175.8257569495584,"y":119.0},{"id":160,"x":-194.15605972938178,"y":119.0},{"id":161,"x":-212.48636250920512,"y":119.0},{"id":165,"x":-175.8257569495584,"y":59.0},{"id":166,"x":-194.15605972938178,"y":59.0},{"id":167,"x":-212.48636250920512,"y":59.0},{"id":168,"x":-175.8257569495584,"y":131.0},{"id":169,"x":-194.15605972938178,"y":131.0},{"id":170,"x":-212.48636250920512,"y":131.0},{"id":174,"x":-175.8257569495584,"y":11.0},{"id":175,"x":-194.15605972938178,"y":11.0},{"id":176,"x":-212.48636250920512,"y":11.0},{"id":177,"x":-175.8257569495584,"y":83.0},{"id":178,"x":-194.15605972938178,"y":83.0},{"id":179,"x":-212.48636250920512,"y":83.0},{"id":282,"x":-118.0,"y":47.0},{"id":283,"x":-136.33030277982337,"y":47.0},{"id":284,"x":-154.6606055596467,"y":47.0},{"id":285,"x":-118.0,"y":119.0},{"id":286,"x":-136.33030277982337,"y":119.0},{"id":287,"x":-154.6606055596467,"y":119.0},{"id":291,"x":-118.0,"y":59.0},{"id":292,"x":-136.33030277982337,"y":59.0},{"id":293,"x":-154.6606055596467,"y":59.0},{"id":294,"x":-118.0,"y":131.0},{"id":295,"x":-136.33030277982337,"y":131.0},{"id":296,"x":-154.6606055596467,"y":131.0},{"id":300,"x":-118.0,"y":11.0},{"id":301,"x":-136.33030277982337,"y":11.0},{"id":302,"x":-154.6606055596467,"y":11.0},{"id":303,"x":-118.0,"y":83.0},{"id":304,"x":-136.33030277982337,"y":83.0},{"id":305,"x":-154.6606055596467,"y":83.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[87.0,123.0,135.0,159.0,195.0,207.0],"row_y_end":[11.0,47.0,59.0,83.0,119.0,131.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"col_x_end":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"begin_time":339.6640010789968,"end_time":659.0949488121803},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":659.0949488121803,"end_time":660.0949488121803}],"id":7},{"type":"rydberg","begin_time":660.0949488121803,"end_time":660.4549488121803,"interaction_pairs":[{"data_id":30,"check_id":54},{"data_id":31,"check_id":55},{"data_id":32,"check_id":56},{"data_id":33,"check_id":57},{"data_id":34,"check_id":58},{"data_id":35,"check_id":59},{"data_id":27,"check_id":60},{"data_id":28,"check_id":61},{"data_id":29,"check_id":62},{"data_id":39,"check_id":63},{"data_id":40,"check_id":64},{"data_id":41,"check_id":65},{"data_id":42,"check_id":66},{"data_id":43,"check_id":67},{"data_id":44,"check_id":68},{"data_id":36,"check_id":69},{"data_id":37,"check_id":70},{"data_id":38,"check_id":71},{"data_id":48,"check_id":72},{"data_id":49,"check_id":73},{"data_id":50,"check_id":74},{"data_id":51,"check_id":75},{"data_id":52,"check_id":76},{"data_id":53,"check_id":77},{"data_id":45,"check_id":78},{"data_id":46,"check_id":79},{"data_id":47,"check_id":80},{"data_id":156,"check_id":180},{"data_id":157,"check_id":181},{"data_id":158,"check_id":182},{"data_id":159,"check_id":183},{"data_id":160,"check_id":184},{"data_id":161,"check_id":185},{"data_id":153,"check_id":186},{"data_id":154,"check_id":187},{"data_id":155,"check_id":188},{"data_id":165,"check_id":189},{"data_id":166,"check_id":190},{"data_id":167,"check_id":191},{"data_id":168,"check_id":192},{"data_id":169,"check_id":193},{"data_id":170,"check_id":194},{"data_id":162,"check_id":195},{"data_id":163,"check_id":196},{"data_id":164,"check_id":197},{"data_id":174,"check_id":198},{"data_id":175,"check_id":199},{"data_id":176,"check_id":200},{"data_id":177,"check_id":201},{"data_id":178,"check_id":202},{"data_id":179,"check_id":203},{"data_id":171,"check_id":204},{"data_id":172,"check_id":205},{"data_id":173,"check_id":206},{"data_id":282,"check_id":306},{"data_id":283,"check_id":307},{"data_id":284,"check_id":308},{"data_id":285,"check_id":309},{"data_id":286,"check_id":310},{"data_id":287,"check_id":311},{"data_id":279,"check_id":312},{"data_id":280,"check_id":313},{"data_id":281,"check_id":314},{"data_id":291,"check_id":315},{"data_id":292,"check_id":316},{"data_id":293,"check_id":317},{"data_id":294,"check_id":318},{"data_id":295,"check_id":319},{"data_id":296,"check_id":320},{"data_id":288,"check_id":321},{"data_id":289,"check_id":322},{"data_id":290,"check_id":323},{"data_id":300,"check_id":324},{"data_id":301,"check_id":325},{"data_id":302,"check_id":326},{"data_id":303,"check_id":327},{"data_id":304,"check_id":328},{"data_id":305,"check_id":329},{"data_id":297,"check_id":330},{"data_id":298,"check_id":331},{"data_id":299,"check_id":332}],"term_label":"syndrome D2","flash_color":"0,0,255","note":"rydberg: syndrome D2","id":8},{"type":"rearrangeJob","note":"syndrome return D2 batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[28,0,0,0],[29,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"end_locs":[[27,0,0,0],[28,0,0,0],[29,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"begin_time":660.4549488121803,"end_time":981.8858965453637,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[155.0,191.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"begin_time":660.4549488121803,"end_time":661.4549488121803},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-233.65151389911682,"y":191.0},{"id":28,"x":-251.9818166789402,"y":191.0},{"id":29,"x":-270.31211945876356,"y":191.0},{"id":36,"x":-233.65151389911682,"y":203.0},{"id":37,"x":-251.9818166789402,"y":203.0},{"id":38,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-233.65151389911682,"y":155.0},{"id":46,"x":-251.9818166789402,"y":155.0},{"id":47,"x":-270.31211945876356,"y":155.0},{"id":153,"x":-175.8257569495584,"y":191.0},{"id":154,"x":-194.15605972938178,"y":191.0},{"id":155,"x":-212.48636250920512,"y":191.0},{"id":162,"x":-175.8257569495584,"y":203.0},{"id":163,"x":-194.15605972938178,"y":203.0},{"id":164,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-175.8257569495584,"y":155.0},{"id":172,"x":-194.15605972938178,"y":155.0},{"id":173,"x":-212.48636250920512,"y":155.0},{"id":279,"x":-118.0,"y":191.0},{"id":280,"x":-136.33030277982337,"y":191.0},{"id":281,"x":-154.6606055596467,"y":191.0},{"id":288,"x":-118.0,"y":203.0},{"id":289,"x":-136.33030277982337,"y":203.0},{"id":290,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-118.0,"y":155.0},{"id":298,"x":-136.33030277982337,"y":155.0},{"id":299,"x":-154.6606055596467,"y":155.0}]],"end_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[155.0,191.0,203.0],"row_y_end":[15.0,51.0,63.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"col_x_end":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":661.4549488121803,"end_time":980.8858965453637},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":980.8858965453637,"end_time":981.8858965453637}],"id":9},{"type":"rearrangeJob","note":"syndrome return D2 batch 0 aod 1","aod_id":1,"begin_locs":[[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0]],"end_locs":[[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0]],"begin_time":660.4549488121803,"end_time":981.8858965453637,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[11.0,47.0,59.0,83.0,119.0,131.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"begin_time":660.4549488121803,"end_time":661.4549488121803},{"type":"move","id":1,"begin_coord":[[{"id":30,"x":-233.65151389911682,"y":47.0},{"id":31,"x":-251.9818166789402,"y":47.0},{"id":32,"x":-270.31211945876356,"y":47.0},{"id":33,"x":-233.65151389911682,"y":119.0},{"id":34,"x":-251.9818166789402,"y":119.0},{"id":35,"x":-270.31211945876356,"y":119.0},{"id":39,"x":-233.65151389911682,"y":59.0},{"id":40,"x":-251.9818166789402,"y":59.0},{"id":41,"x":-270.31211945876356,"y":59.0},{"id":42,"x":-233.65151389911682,"y":131.0},{"id":43,"x":-251.9818166789402,"y":131.0},{"id":44,"x":-270.31211945876356,"y":131.0},{"id":48,"x":-233.65151389911682,"y":11.0},{"id":49,"x":-251.9818166789402,"y":11.0},{"id":50,"x":-270.31211945876356,"y":11.0},{"id":51,"x":-233.65151389911682,"y":83.0},{"id":52,"x":-251.9818166789402,"y":83.0},{"id":53,"x":-270.31211945876356,"y":83.0},{"id":156,"x":-175.8257569495584,"y":47.0},{"id":157,"x":-194.15605972938178,"y":47.0},{"id":158,"x":-212.48636250920512,"y":47.0},{"id":159,"x":-175.8257569495584,"y":119.0},{"id":160,"x":-194.15605972938178,"y":119.0},{"id":161,"x":-212.48636250920512,"y":119.0},{"id":165,"x":-175.8257569495584,"y":59.0},{"id":166,"x":-194.15605972938178,"y":59.0},{"id":167,"x":-212.48636250920512,"y":59.0},{"id":168,"x":-175.8257569495584,"y":131.0},{"id":169,"x":-194.15605972938178,"y":131.0},{"id":170,"x":-212.48636250920512,"y":131.0},{"id":174,"x":-175.8257569495584,"y":11.0},{"id":175,"x":-194.15605972938178,"y":11.0},{"id":176,"x":-212.48636250920512,"y":11.0},{"id":177,"x":-175.8257569495584,"y":83.0},{"id":178,"x":-194.15605972938178,"y":83.0},{"id":179,"x":-212.48636250920512,"y":83.0},{"id":282,"x":-118.0,"y":47.0},{"id":283,"x":-136.33030277982337,"y":47.0},{"id":284,"x":-154.6606055596467,"y":47.0},{"id":285,"x":-118.0,"y":119.0},{"id":286,"x":-136.33030277982337,"y":119.0},{"id":287,"x":-154.6606055596467,"y":119.0},{"id":291,"x":-118.0,"y":59.0},{"id":292,"x":-136.33030277982337,"y":59.0},{"id":293,"x":-154.6606055596467,"y":59.0},{"id":294,"x":-118.0,"y":131.0},{"id":295,"x":-136.33030277982337,"y":131.0},{"id":296,"x":-154.6606055596467,"y":131.0},{"id":300,"x":-118.0,"y":11.0},{"id":301,"x":-136.33030277982337,"y":11.0},{"id":302,"x":-154.6606055596467,"y":11.0},{"id":303,"x":-118.0,"y":83.0},{"id":304,"x":-136.33030277982337,"y":83.0},{"id":305,"x":-154.6606055596467,"y":83.0}]],"end_coord":[[{"id":30,"x":-242.8166652890285,"y":123.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,47.0,59.0,83.0,119.0,131.0],"row_y_end":[87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-270.31211945876356,-251.9818166789402,-233.65151389911682,-212.48636250920512,-194.15605972938178,-175.8257569495584,-154.6606055596467,-136.33030277982337,-118.0],"col_x_end":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":661.4549488121803,"end_time":980.8858965453637},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":980.8858965453637,"end_time":981.8858965453637}],"id":10},{"type":"rearrangeJob","note":"syndrome place C1 batch 0 aod 0","aod_id":0,"begin_locs":[[2,0,0,0],[5,0,0,0],[8,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"end_locs":[[2,0,0,0],[5,0,0,0],[8,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"begin_time":981.8858965453637,"end_time":1164.6809288755258,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[15.0,21.0,33.0,87.0,93.0,105.0,159.0,165.0,177.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467],"begin_time":981.8858965453637,"end_time":982.8858965453637},{"type":"move","id":1,"begin_coord":[[{"id":2,"x":-270.31211945876356,"y":21.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"end_coord":[[{"id":2,"x":-233.65151389911682,"y":47.0},{"id":5,"x":-233.65151389911682,"y":119.0},{"id":8,"x":-233.65151389911682,"y":191.0},{"id":11,"x":-233.65151389911682,"y":59.0},{"id":14,"x":-233.65151389911682,"y":131.0},{"id":17,"x":-233.65151389911682,"y":203.0},{"id":47,"x":-242.8166652890285,"y":41.0},{"id":50,"x":-242.8166652890285,"y":113.0},{"id":53,"x":-242.8166652890285,"y":185.0},{"id":128,"x":-175.8257569495584,"y":47.0},{"id":131,"x":-175.8257569495584,"y":119.0},{"id":134,"x":-175.8257569495584,"y":191.0},{"id":137,"x":-175.8257569495584,"y":59.0},{"id":140,"x":-175.8257569495584,"y":131.0},{"id":143,"x":-175.8257569495584,"y":203.0},{"id":173,"x":-184.99090833947008,"y":41.0},{"id":176,"x":-184.99090833947008,"y":113.0},{"id":179,"x":-184.99090833947008,"y":185.0},{"id":254,"x":-118.0,"y":47.0},{"id":257,"x":-118.0,"y":119.0},{"id":260,"x":-118.0,"y":191.0},{"id":263,"x":-118.0,"y":59.0},{"id":266,"x":-118.0,"y":131.0},{"id":269,"x":-118.0,"y":203.0},{"id":299,"x":-127.16515138991168,"y":41.0},{"id":302,"x":-127.16515138991168,"y":113.0},{"id":305,"x":-127.16515138991168,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,21.0,33.0,87.0,93.0,105.0,159.0,165.0,177.0],"row_y_end":[41.0,47.0,59.0,113.0,119.0,131.0,185.0,191.0,203.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467],"col_x_end":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0],"begin_time":982.8858965453637,"end_time":1163.6809288755258},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5],"begin_time":1163.6809288755258,"end_time":1164.6809288755258}],"id":11},{"type":"rearrangeJob","note":"syndrome place C1 batch 0 aod 1","aod_id":1,"begin_locs":[[479,0,0,0],[482,0,0,0],[485,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0]],"end_locs":[[479,0,0,0],[482,0,0,0],[485,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0]],"begin_time":981.8858965453637,"end_time":1164.6809288755258,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[27.0,39.0,99.0,111.0,171.0,183.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-102.0,-70.0,-30.0],"begin_time":981.8858965453637,"end_time":982.8858965453637},{"type":"move","id":1,"begin_coord":[[{"id":479,"x":-70.0,"y":27.0},{"id":482,"x":-70.0,"y":99.0},{"id":485,"x":-70.0,"y":171.0},{"id":488,"x":-70.0,"y":39.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":416,"x":-102.0,"y":27.0},{"id":419,"x":-102.0,"y":99.0},{"id":422,"x":-102.0,"y":171.0},{"id":425,"x":-102.0,"y":39.0},{"id":428,"x":-102.0,"y":111.0},{"id":431,"x":-102.0,"y":183.0},{"id":542,"x":-30.0,"y":27.0},{"id":545,"x":-30.0,"y":99.0},{"id":548,"x":-30.0,"y":171.0},{"id":551,"x":-30.0,"y":39.0},{"id":554,"x":-30.0,"y":111.0},{"id":557,"x":-30.0,"y":183.0}]],"end_coord":[[{"id":479,"x":-42.0,"y":53.0},{"id":482,"x":-42.0,"y":125.0},{"id":485,"x":-42.0,"y":197.0},{"id":488,"x":-42.0,"y":65.0},{"id":491,"x":-42.0,"y":137.0},{"id":494,"x":-42.0,"y":209.0},{"id":416,"x":-82.0,"y":53.0},{"id":419,"x":-82.0,"y":125.0},{"id":422,"x":-82.0,"y":197.0},{"id":425,"x":-82.0,"y":65.0},{"id":428,"x":-82.0,"y":137.0},{"id":431,"x":-82.0,"y":209.0},{"id":542,"x":-10.0,"y":53.0},{"id":545,"x":-10.0,"y":125.0},{"id":548,"x":-10.0,"y":197.0},{"id":551,"x":-10.0,"y":65.0},{"id":554,"x":-10.0,"y":137.0},{"id":557,"x":-10.0,"y":209.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,99.0,111.0,171.0,183.0],"row_y_end":[53.0,65.0,125.0,137.0,197.0,209.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-70.0,-30.0],"col_x_end":[-82.0,-42.0,-10.0],"begin_time":982.8858965453637,"end_time":1163.6809288755258},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2],"begin_time":1163.6809288755258,"end_time":1164.6809288755258}],"id":12},{"type":"rearrangeJob","note":"syndrome place C1 batch 0 aod 2","aod_id":2,"begin_locs":[[0,0,0,0],[1,0,0,0],[3,0,0,0],[4,0,0,0],[6,0,0,0],[7,0,0,0],[9,0,0,0],[10,0,0,0],[12,0,0,0],[13,0,0,0],[15,0,0,0],[16,0,0,0],[45,0,0,0],[46,0,0,0],[48,0,0,0],[49,0,0,0],[51,0,0,0],[52,0,0,0],[126,0,0,0],[127,0,0,0],[129,0,0,0],[130,0,0,0],[132,0,0,0],[133,0,0,0],[135,0,0,0],[136,0,0,0],[138,0,0,0],[139,0,0,0],[141,0,0,0],[142,0,0,0],[171,0,0,0],[172,0,0,0],[174,0,0,0],[175,0,0,0],[177,0,0,0],[178,0,0,0],[252,0,0,0],[253,0,0,0],[255,0,0,0],[256,0,0,0],[258,0,0,0],[259,0,0,0],[261,0,0,0],[262,0,0,0],[264,0,0,0],[265,0,0,0],[267,0,0,0],[268,0,0,0],[297,0,0,0],[298,0,0,0],[300,0,0,0],[301,0,0,0],[303,0,0,0],[304,0,0,0]],"end_locs":[[0,0,0,0],[1,0,0,0],[3,0,0,0],[4,0,0,0],[6,0,0,0],[7,0,0,0],[9,0,0,0],[10,0,0,0],[12,0,0,0],[13,0,0,0],[15,0,0,0],[16,0,0,0],[45,0,0,0],[46,0,0,0],[48,0,0,0],[49,0,0,0],[51,0,0,0],[52,0,0,0],[126,0,0,0],[127,0,0,0],[129,0,0,0],[130,0,0,0],[132,0,0,0],[133,0,0,0],[135,0,0,0],[136,0,0,0],[138,0,0,0],[139,0,0,0],[141,0,0,0],[142,0,0,0],[171,0,0,0],[172,0,0,0],[174,0,0,0],[175,0,0,0],[177,0,0,0],[178,0,0,0],[252,0,0,0],[253,0,0,0],[255,0,0,0],[256,0,0,0],[258,0,0,0],[259,0,0,0],[261,0,0,0],[262,0,0,0],[264,0,0,0],[265,0,0,0],[267,0,0,0],[268,0,0,0],[297,0,0,0],[298,0,0,0],[300,0,0,0],[301,0,0,0],[303,0,0,0],[304,0,0,0]],"begin_time":981.8858965453637,"end_time":1164.6809288755258,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[15.0,21.0,33.0,87.0,93.0,105.0,159.0,165.0,177.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"col_loc":[],"col_x":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":981.8858965453637,"end_time":982.8858965453637},{"type":"move","id":1,"begin_coord":[[{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0}]],"end_coord":[[{"id":0,"x":-251.9818166789402,"y":47.0},{"id":1,"x":-270.31211945876356,"y":47.0},{"id":3,"x":-251.9818166789402,"y":119.0},{"id":4,"x":-270.31211945876356,"y":119.0},{"id":6,"x":-251.9818166789402,"y":191.0},{"id":7,"x":-270.31211945876356,"y":191.0},{"id":9,"x":-251.9818166789402,"y":59.0},{"id":10,"x":-270.31211945876356,"y":59.0},{"id":12,"x":-251.9818166789402,"y":131.0},{"id":13,"x":-270.31211945876356,"y":131.0},{"id":15,"x":-251.9818166789402,"y":203.0},{"id":16,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-261.14696806885183,"y":41.0},{"id":46,"x":-279.47727084867523,"y":41.0},{"id":48,"x":-261.14696806885183,"y":113.0},{"id":49,"x":-279.47727084867523,"y":113.0},{"id":51,"x":-261.14696806885183,"y":185.0},{"id":52,"x":-279.47727084867523,"y":185.0},{"id":126,"x":-194.15605972938178,"y":47.0},{"id":127,"x":-212.48636250920512,"y":47.0},{"id":129,"x":-194.15605972938178,"y":119.0},{"id":130,"x":-212.48636250920512,"y":119.0},{"id":132,"x":-194.15605972938178,"y":191.0},{"id":133,"x":-212.48636250920512,"y":191.0},{"id":135,"x":-194.15605972938178,"y":59.0},{"id":136,"x":-212.48636250920512,"y":59.0},{"id":138,"x":-194.15605972938178,"y":131.0},{"id":139,"x":-212.48636250920512,"y":131.0},{"id":141,"x":-194.15605972938178,"y":203.0},{"id":142,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-203.32121111929345,"y":41.0},{"id":172,"x":-221.65151389911682,"y":41.0},{"id":174,"x":-203.32121111929345,"y":113.0},{"id":175,"x":-221.65151389911682,"y":113.0},{"id":177,"x":-203.32121111929345,"y":185.0},{"id":178,"x":-221.65151389911682,"y":185.0},{"id":252,"x":-136.33030277982337,"y":47.0},{"id":253,"x":-154.6606055596467,"y":47.0},{"id":255,"x":-136.33030277982337,"y":119.0},{"id":256,"x":-154.6606055596467,"y":119.0},{"id":258,"x":-136.33030277982337,"y":191.0},{"id":259,"x":-154.6606055596467,"y":191.0},{"id":261,"x":-136.33030277982337,"y":59.0},{"id":262,"x":-154.6606055596467,"y":59.0},{"id":264,"x":-136.33030277982337,"y":131.0},{"id":265,"x":-154.6606055596467,"y":131.0},{"id":267,"x":-136.33030277982337,"y":203.0},{"id":268,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-145.49545416973504,"y":41.0},{"id":298,"x":-163.8257569495584,"y":41.0},{"id":300,"x":-145.49545416973504,"y":113.0},{"id":301,"x":-163.8257569495584,"y":113.0},{"id":303,"x":-145.49545416973504,"y":185.0},{"id":304,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,21.0,33.0,87.0,93.0,105.0,159.0,165.0,177.0],"row_y_end":[41.0,47.0,59.0,113.0,119.0,131.0,185.0,191.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337],"begin_time":982.8858965453637,"end_time":1163.6809288755258},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"begin_time":1163.6809288755258,"end_time":1164.6809288755258}],"id":13},{"type":"rearrangeJob","note":"syndrome place C1 batch 0 aod 3","aod_id":3,"begin_locs":[[477,0,0,0],[478,0,0,0],[480,0,0,0],[481,0,0,0],[483,0,0,0],[484,0,0,0],[486,0,0,0],[487,0,0,0],[489,0,0,0],[490,0,0,0],[492,0,0,0],[493,0,0,0],[414,0,0,0],[415,0,0,0],[417,0,0,0],[418,0,0,0],[420,0,0,0],[421,0,0,0],[423,0,0,0],[424,0,0,0],[426,0,0,0],[427,0,0,0],[429,0,0,0],[430,0,0,0],[540,0,0,0],[541,0,0,0],[543,0,0,0],[544,0,0,0],[546,0,0,0],[547,0,0,0],[549,0,0,0],[550,0,0,0],[552,0,0,0],[553,0,0,0],[555,0,0,0],[556,0,0,0]],"end_locs":[[477,0,0,0],[478,0,0,0],[480,0,0,0],[481,0,0,0],[483,0,0,0],[484,0,0,0],[486,0,0,0],[487,0,0,0],[489,0,0,0],[490,0,0,0],[492,0,0,0],[493,0,0,0],[414,0,0,0],[415,0,0,0],[417,0,0,0],[418,0,0,0],[420,0,0,0],[421,0,0,0],[423,0,0,0],[424,0,0,0],[426,0,0,0],[427,0,0,0],[429,0,0,0],[430,0,0,0],[540,0,0,0],[541,0,0,0],[543,0,0,0],[544,0,0,0],[546,0,0,0],[547,0,0,0],[549,0,0,0],[550,0,0,0],[552,0,0,0],[553,0,0,0],[555,0,0,0],[556,0,0,0]],"begin_time":981.8858965453637,"end_time":1164.6809288755258,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[27.0,39.0,99.0,111.0,171.0,183.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"begin_time":981.8858965453637,"end_time":982.8858965453637},{"type":"move","id":1,"begin_coord":[[{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0}]],"end_coord":[[{"id":477,"x":-56.0,"y":53.0},{"id":478,"x":-70.0,"y":53.0},{"id":480,"x":-56.0,"y":125.0},{"id":481,"x":-70.0,"y":125.0},{"id":483,"x":-56.0,"y":197.0},{"id":484,"x":-70.0,"y":197.0},{"id":486,"x":-56.0,"y":65.0},{"id":487,"x":-70.0,"y":65.0},{"id":489,"x":-56.0,"y":137.0},{"id":490,"x":-70.0,"y":137.0},{"id":492,"x":-56.0,"y":209.0},{"id":493,"x":-70.0,"y":209.0},{"id":414,"x":-92.0,"y":53.0},{"id":415,"x":-102.0,"y":53.0},{"id":417,"x":-92.0,"y":125.0},{"id":418,"x":-102.0,"y":125.0},{"id":420,"x":-92.0,"y":197.0},{"id":421,"x":-102.0,"y":197.0},{"id":423,"x":-92.0,"y":65.0},{"id":424,"x":-102.0,"y":65.0},{"id":426,"x":-92.0,"y":137.0},{"id":427,"x":-102.0,"y":137.0},{"id":429,"x":-92.0,"y":209.0},{"id":430,"x":-102.0,"y":209.0},{"id":540,"x":-20.0,"y":53.0},{"id":541,"x":-30.0,"y":53.0},{"id":543,"x":-20.0,"y":125.0},{"id":544,"x":-30.0,"y":125.0},{"id":546,"x":-20.0,"y":197.0},{"id":547,"x":-30.0,"y":197.0},{"id":549,"x":-20.0,"y":65.0},{"id":550,"x":-30.0,"y":65.0},{"id":552,"x":-20.0,"y":137.0},{"id":553,"x":-30.0,"y":137.0},{"id":555,"x":-20.0,"y":209.0},{"id":556,"x":-30.0,"y":209.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,99.0,111.0,171.0,183.0],"row_y_end":[53.0,65.0,125.0,137.0,197.0,209.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"begin_time":982.8858965453637,"end_time":1163.6809288755258},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5],"begin_time":1163.6809288755258,"end_time":1164.6809288755258}],"id":14},{"type":"rydberg","begin_time":1164.6809288755258,"end_time":1165.0409288755257,"interaction_pairs":[{"data_id":2,"check_id":54},{"data_id":0,"check_id":55},{"data_id":1,"check_id":56},{"data_id":5,"check_id":57},{"data_id":3,"check_id":58},{"data_id":4,"check_id":59},{"data_id":8,"check_id":60},{"data_id":6,"check_id":61},{"data_id":7,"check_id":62},{"data_id":11,"check_id":63},{"data_id":9,"check_id":64},{"data_id":10,"check_id":65},{"data_id":14,"check_id":66},{"data_id":12,"check_id":67},{"data_id":13,"check_id":68},{"data_id":17,"check_id":69},{"data_id":15,"check_id":70},{"data_id":16,"check_id":71},{"data_id":47,"check_id":81},{"data_id":45,"check_id":82},{"data_id":46,"check_id":83},{"data_id":50,"check_id":84},{"data_id":48,"check_id":85},{"data_id":49,"check_id":86},{"data_id":53,"check_id":87},{"data_id":51,"check_id":88},{"data_id":52,"check_id":89},{"data_id":379,"check_id":414},{"data_id":380,"check_id":415},{"data_id":378,"check_id":416},{"data_id":382,"check_id":417},{"data_id":383,"check_id":418},{"data_id":381,"check_id":419},{"data_id":385,"check_id":420},{"data_id":386,"check_id":421},{"data_id":384,"check_id":422},{"data_id":388,"check_id":423},{"data_id":389,"check_id":424},{"data_id":387,"check_id":425},{"data_id":391,"check_id":426},{"data_id":392,"check_id":427},{"data_id":390,"check_id":428},{"data_id":394,"check_id":429},{"data_id":395,"check_id":430},{"data_id":393,"check_id":431},{"data_id":128,"check_id":180},{"data_id":126,"check_id":181},{"data_id":127,"check_id":182},{"data_id":131,"check_id":183},{"data_id":129,"check_id":184},{"data_id":130,"check_id":185},{"data_id":134,"check_id":186},{"data_id":132,"check_id":187},{"data_id":133,"check_id":188},{"data_id":137,"check_id":189},{"data_id":135,"check_id":190},{"data_id":136,"check_id":191},{"data_id":140,"check_id":192},{"data_id":138,"check_id":193},{"data_id":139,"check_id":194},{"data_id":143,"check_id":195},{"data_id":141,"check_id":196},{"data_id":142,"check_id":197},{"data_id":173,"check_id":207},{"data_id":171,"check_id":208},{"data_id":172,"check_id":209},{"data_id":176,"check_id":210},{"data_id":174,"check_id":211},{"data_id":175,"check_id":212},{"data_id":179,"check_id":213},{"data_id":177,"check_id":214},{"data_id":178,"check_id":215},{"data_id":442,"check_id":477},{"data_id":443,"check_id":478},{"data_id":441,"check_id":479},{"data_id":445,"check_id":480},{"data_id":446,"check_id":481},{"data_id":444,"check_id":482},{"data_id":448,"check_id":483},{"data_id":449,"check_id":484},{"data_id":447,"check_id":485},{"data_id":451,"check_id":486},{"data_id":452,"check_id":487},{"data_id":450,"check_id":488},{"data_id":454,"check_id":489},{"data_id":455,"check_id":490},{"data_id":453,"check_id":491},{"data_id":457,"check_id":492},{"data_id":458,"check_id":493},{"data_id":456,"check_id":494},{"data_id":254,"check_id":306},{"data_id":252,"check_id":307},{"data_id":253,"check_id":308},{"data_id":257,"check_id":309},{"data_id":255,"check_id":310},{"data_id":256,"check_id":311},{"data_id":260,"check_id":312},{"data_id":258,"check_id":313},{"data_id":259,"check_id":314},{"data_id":263,"check_id":315},{"data_id":261,"check_id":316},{"data_id":262,"check_id":317},{"data_id":266,"check_id":318},{"data_id":264,"check_id":319},{"data_id":265,"check_id":320},{"data_id":269,"check_id":321},{"data_id":267,"check_id":322},{"data_id":268,"check_id":323},{"data_id":299,"check_id":333},{"data_id":297,"check_id":334},{"data_id":298,"check_id":335},{"data_id":302,"check_id":336},{"data_id":300,"check_id":337},{"data_id":301,"check_id":338},{"data_id":305,"check_id":339},{"data_id":303,"check_id":340},{"data_id":304,"check_id":341},{"data_id":505,"check_id":540},{"data_id":506,"check_id":541},{"data_id":504,"check_id":542},{"data_id":508,"check_id":543},{"data_id":509,"check_id":544},{"data_id":507,"check_id":545},{"data_id":511,"check_id":546},{"data_id":512,"check_id":547},{"data_id":510,"check_id":548},{"data_id":514,"check_id":549},{"data_id":515,"check_id":550},{"data_id":513,"check_id":551},{"data_id":517,"check_id":552},{"data_id":518,"check_id":553},{"data_id":516,"check_id":554},{"data_id":520,"check_id":555},{"data_id":521,"check_id":556},{"data_id":519,"check_id":557}],"term_label":"syndrome C1","flash_color":"0,0,255","note":"rydberg: syndrome C1","id":15},{"type":"rearrangeJob","note":"syndrome return C1 batch 0 aod 0","aod_id":0,"begin_locs":[[2,0,0,0],[5,0,0,0],[8,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0]],"end_locs":[[2,0,0,0],[5,0,0,0],[8,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0]],"begin_time":1165.0409288755257,"end_time":1347.8359612056877,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0,185.0,191.0,197.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0,-82.0,-42.0,-10.0],"begin_time":1165.0409288755257,"end_time":1166.0409288755257},{"type":"move","id":1,"begin_coord":[[{"id":2,"x":-233.65151389911682,"y":47.0},{"id":5,"x":-233.65151389911682,"y":119.0},{"id":8,"x":-233.65151389911682,"y":191.0},{"id":11,"x":-233.65151389911682,"y":59.0},{"id":14,"x":-233.65151389911682,"y":131.0},{"id":17,"x":-233.65151389911682,"y":203.0},{"id":47,"x":-242.8166652890285,"y":41.0},{"id":50,"x":-242.8166652890285,"y":113.0},{"id":53,"x":-242.8166652890285,"y":185.0},{"id":128,"x":-175.8257569495584,"y":47.0},{"id":131,"x":-175.8257569495584,"y":119.0},{"id":134,"x":-175.8257569495584,"y":191.0},{"id":137,"x":-175.8257569495584,"y":59.0},{"id":140,"x":-175.8257569495584,"y":131.0},{"id":143,"x":-175.8257569495584,"y":203.0},{"id":173,"x":-184.99090833947008,"y":41.0},{"id":176,"x":-184.99090833947008,"y":113.0},{"id":179,"x":-184.99090833947008,"y":185.0},{"id":254,"x":-118.0,"y":47.0},{"id":257,"x":-118.0,"y":119.0},{"id":260,"x":-118.0,"y":191.0},{"id":263,"x":-118.0,"y":59.0},{"id":266,"x":-118.0,"y":131.0},{"id":269,"x":-118.0,"y":203.0},{"id":299,"x":-127.16515138991168,"y":41.0},{"id":302,"x":-127.16515138991168,"y":113.0},{"id":305,"x":-127.16515138991168,"y":185.0},{"id":479,"x":-42.0,"y":53.0},{"id":482,"x":-42.0,"y":125.0},{"id":485,"x":-42.0,"y":197.0},{"id":488,"x":-42.0,"y":65.0},{"id":491,"x":-42.0,"y":137.0},{"id":494,"x":-42.0,"y":209.0},{"id":416,"x":-82.0,"y":53.0},{"id":419,"x":-82.0,"y":125.0},{"id":422,"x":-82.0,"y":197.0},{"id":425,"x":-82.0,"y":65.0},{"id":428,"x":-82.0,"y":137.0},{"id":431,"x":-82.0,"y":209.0},{"id":542,"x":-10.0,"y":53.0},{"id":545,"x":-10.0,"y":125.0},{"id":548,"x":-10.0,"y":197.0},{"id":551,"x":-10.0,"y":65.0},{"id":554,"x":-10.0,"y":137.0},{"id":557,"x":-10.0,"y":209.0}]],"end_coord":[[{"id":2,"x":-270.31211945876356,"y":21.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":305,"x":-163.8257569495584,"y":159.0},{"id":479,"x":-70.0,"y":27.0},{"id":482,"x":-70.0,"y":99.0},{"id":485,"x":-70.0,"y":171.0},{"id":488,"x":-70.0,"y":39.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":416,"x":-102.0,"y":27.0},{"id":419,"x":-102.0,"y":99.0},{"id":422,"x":-102.0,"y":171.0},{"id":425,"x":-102.0,"y":39.0},{"id":428,"x":-102.0,"y":111.0},{"id":431,"x":-102.0,"y":183.0},{"id":542,"x":-30.0,"y":27.0},{"id":545,"x":-30.0,"y":99.0},{"id":548,"x":-30.0,"y":171.0},{"id":551,"x":-30.0,"y":39.0},{"id":554,"x":-30.0,"y":111.0},{"id":557,"x":-30.0,"y":183.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0,185.0,191.0,197.0,203.0,209.0],"row_y_end":[15.0,21.0,27.0,33.0,39.0,87.0,93.0,99.0,105.0,111.0,159.0,165.0,171.0,177.0,183.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0,-82.0,-42.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467,-102.0,-70.0,-30.0],"begin_time":1166.0409288755257,"end_time":1346.8359612056877},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":1346.8359612056877,"end_time":1347.8359612056877}],"id":16},{"type":"rearrangeJob","note":"syndrome return C1 batch 0 aod 1","aod_id":1,"begin_locs":[[0,0,0,0],[1,0,0,0],[3,0,0,0],[4,0,0,0],[6,0,0,0],[7,0,0,0],[9,0,0,0],[10,0,0,0],[12,0,0,0],[13,0,0,0],[15,0,0,0],[16,0,0,0],[45,0,0,0],[46,0,0,0],[48,0,0,0],[49,0,0,0],[51,0,0,0],[52,0,0,0],[126,0,0,0],[127,0,0,0],[129,0,0,0],[130,0,0,0],[132,0,0,0],[133,0,0,0],[135,0,0,0],[136,0,0,0],[138,0,0,0],[139,0,0,0],[141,0,0,0],[142,0,0,0],[171,0,0,0],[172,0,0,0],[174,0,0,0],[175,0,0,0],[177,0,0,0],[178,0,0,0],[252,0,0,0],[253,0,0,0],[255,0,0,0],[256,0,0,0],[258,0,0,0],[259,0,0,0],[261,0,0,0],[262,0,0,0],[264,0,0,0],[265,0,0,0],[267,0,0,0],[268,0,0,0],[297,0,0,0],[298,0,0,0],[300,0,0,0],[301,0,0,0],[303,0,0,0],[304,0,0,0],[477,0,0,0],[478,0,0,0],[480,0,0,0],[481,0,0,0],[483,0,0,0],[484,0,0,0],[486,0,0,0],[487,0,0,0],[489,0,0,0],[490,0,0,0],[492,0,0,0],[493,0,0,0],[414,0,0,0],[415,0,0,0],[417,0,0,0],[418,0,0,0],[420,0,0,0],[421,0,0,0],[423,0,0,0],[424,0,0,0],[426,0,0,0],[427,0,0,0],[429,0,0,0],[430,0,0,0],[540,0,0,0],[541,0,0,0],[543,0,0,0],[544,0,0,0],[546,0,0,0],[547,0,0,0],[549,0,0,0],[550,0,0,0],[552,0,0,0],[553,0,0,0],[555,0,0,0],[556,0,0,0]],"end_locs":[[0,0,0,0],[1,0,0,0],[3,0,0,0],[4,0,0,0],[6,0,0,0],[7,0,0,0],[9,0,0,0],[10,0,0,0],[12,0,0,0],[13,0,0,0],[15,0,0,0],[16,0,0,0],[45,0,0,0],[46,0,0,0],[48,0,0,0],[49,0,0,0],[51,0,0,0],[52,0,0,0],[126,0,0,0],[127,0,0,0],[129,0,0,0],[130,0,0,0],[132,0,0,0],[133,0,0,0],[135,0,0,0],[136,0,0,0],[138,0,0,0],[139,0,0,0],[141,0,0,0],[142,0,0,0],[171,0,0,0],[172,0,0,0],[174,0,0,0],[175,0,0,0],[177,0,0,0],[178,0,0,0],[252,0,0,0],[253,0,0,0],[255,0,0,0],[256,0,0,0],[258,0,0,0],[259,0,0,0],[261,0,0,0],[262,0,0,0],[264,0,0,0],[265,0,0,0],[267,0,0,0],[268,0,0,0],[297,0,0,0],[298,0,0,0],[300,0,0,0],[301,0,0,0],[303,0,0,0],[304,0,0,0],[477,0,0,0],[478,0,0,0],[480,0,0,0],[481,0,0,0],[483,0,0,0],[484,0,0,0],[486,0,0,0],[487,0,0,0],[489,0,0,0],[490,0,0,0],[492,0,0,0],[493,0,0,0],[414,0,0,0],[415,0,0,0],[417,0,0,0],[418,0,0,0],[420,0,0,0],[421,0,0,0],[423,0,0,0],[424,0,0,0],[426,0,0,0],[427,0,0,0],[429,0,0,0],[430,0,0,0],[540,0,0,0],[541,0,0,0],[543,0,0,0],[544,0,0,0],[546,0,0,0],[547,0,0,0],[549,0,0,0],[550,0,0,0],[552,0,0,0],[553,0,0,0],[555,0,0,0],[556,0,0,0]],"begin_time":1165.0409288755257,"end_time":1347.8359612056877,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0,185.0,191.0,197.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"begin_time":1165.0409288755257,"end_time":1166.0409288755257},{"type":"move","id":1,"begin_coord":[[{"id":0,"x":-251.9818166789402,"y":47.0},{"id":1,"x":-270.31211945876356,"y":47.0},{"id":3,"x":-251.9818166789402,"y":119.0},{"id":4,"x":-270.31211945876356,"y":119.0},{"id":6,"x":-251.9818166789402,"y":191.0},{"id":7,"x":-270.31211945876356,"y":191.0},{"id":9,"x":-251.9818166789402,"y":59.0},{"id":10,"x":-270.31211945876356,"y":59.0},{"id":12,"x":-251.9818166789402,"y":131.0},{"id":13,"x":-270.31211945876356,"y":131.0},{"id":15,"x":-251.9818166789402,"y":203.0},{"id":16,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-261.14696806885183,"y":41.0},{"id":46,"x":-279.47727084867523,"y":41.0},{"id":48,"x":-261.14696806885183,"y":113.0},{"id":49,"x":-279.47727084867523,"y":113.0},{"id":51,"x":-261.14696806885183,"y":185.0},{"id":52,"x":-279.47727084867523,"y":185.0},{"id":126,"x":-194.15605972938178,"y":47.0},{"id":127,"x":-212.48636250920512,"y":47.0},{"id":129,"x":-194.15605972938178,"y":119.0},{"id":130,"x":-212.48636250920512,"y":119.0},{"id":132,"x":-194.15605972938178,"y":191.0},{"id":133,"x":-212.48636250920512,"y":191.0},{"id":135,"x":-194.15605972938178,"y":59.0},{"id":136,"x":-212.48636250920512,"y":59.0},{"id":138,"x":-194.15605972938178,"y":131.0},{"id":139,"x":-212.48636250920512,"y":131.0},{"id":141,"x":-194.15605972938178,"y":203.0},{"id":142,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-203.32121111929345,"y":41.0},{"id":172,"x":-221.65151389911682,"y":41.0},{"id":174,"x":-203.32121111929345,"y":113.0},{"id":175,"x":-221.65151389911682,"y":113.0},{"id":177,"x":-203.32121111929345,"y":185.0},{"id":178,"x":-221.65151389911682,"y":185.0},{"id":252,"x":-136.33030277982337,"y":47.0},{"id":253,"x":-154.6606055596467,"y":47.0},{"id":255,"x":-136.33030277982337,"y":119.0},{"id":256,"x":-154.6606055596467,"y":119.0},{"id":258,"x":-136.33030277982337,"y":191.0},{"id":259,"x":-154.6606055596467,"y":191.0},{"id":261,"x":-136.33030277982337,"y":59.0},{"id":262,"x":-154.6606055596467,"y":59.0},{"id":264,"x":-136.33030277982337,"y":131.0},{"id":265,"x":-154.6606055596467,"y":131.0},{"id":267,"x":-136.33030277982337,"y":203.0},{"id":268,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-145.49545416973504,"y":41.0},{"id":298,"x":-163.8257569495584,"y":41.0},{"id":300,"x":-145.49545416973504,"y":113.0},{"id":301,"x":-163.8257569495584,"y":113.0},{"id":303,"x":-145.49545416973504,"y":185.0},{"id":304,"x":-163.8257569495584,"y":185.0},{"id":477,"x":-56.0,"y":53.0},{"id":478,"x":-70.0,"y":53.0},{"id":480,"x":-56.0,"y":125.0},{"id":481,"x":-70.0,"y":125.0},{"id":483,"x":-56.0,"y":197.0},{"id":484,"x":-70.0,"y":197.0},{"id":486,"x":-56.0,"y":65.0},{"id":487,"x":-70.0,"y":65.0},{"id":489,"x":-56.0,"y":137.0},{"id":490,"x":-70.0,"y":137.0},{"id":492,"x":-56.0,"y":209.0},{"id":493,"x":-70.0,"y":209.0},{"id":414,"x":-92.0,"y":53.0},{"id":415,"x":-102.0,"y":53.0},{"id":417,"x":-92.0,"y":125.0},{"id":418,"x":-102.0,"y":125.0},{"id":420,"x":-92.0,"y":197.0},{"id":421,"x":-102.0,"y":197.0},{"id":423,"x":-92.0,"y":65.0},{"id":424,"x":-102.0,"y":65.0},{"id":426,"x":-92.0,"y":137.0},{"id":427,"x":-102.0,"y":137.0},{"id":429,"x":-92.0,"y":209.0},{"id":430,"x":-102.0,"y":209.0},{"id":540,"x":-20.0,"y":53.0},{"id":541,"x":-30.0,"y":53.0},{"id":543,"x":-20.0,"y":125.0},{"id":544,"x":-30.0,"y":125.0},{"id":546,"x":-20.0,"y":197.0},{"id":547,"x":-30.0,"y":197.0},{"id":549,"x":-20.0,"y":65.0},{"id":550,"x":-30.0,"y":65.0},{"id":552,"x":-20.0,"y":137.0},{"id":553,"x":-30.0,"y":137.0},{"id":555,"x":-20.0,"y":209.0},{"id":556,"x":-30.0,"y":209.0}]],"end_coord":[[{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0,185.0,191.0,197.0,203.0,209.0],"row_y_end":[15.0,21.0,27.0,33.0,39.0,87.0,93.0,99.0,105.0,111.0,159.0,165.0,171.0,177.0,183.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"col_x_end":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"begin_time":1166.0409288755257,"end_time":1346.8359612056877},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":1346.8359612056877,"end_time":1347.8359612056877}],"id":17},{"type":"rearrangeJob","note":"syndrome place C2 batch 0 aod 0","aod_id":0,"begin_locs":[[0,0,0,0],[9,0,0,0],[1,0,0,0],[10,0,0,0],[2,0,0,0],[11,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[126,0,0,0],[135,0,0,0],[127,0,0,0],[136,0,0,0],[128,0,0,0],[137,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[252,0,0,0],[261,0,0,0],[253,0,0,0],[262,0,0,0],[254,0,0,0],[263,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"end_locs":[[0,0,0,0],[9,0,0,0],[1,0,0,0],[10,0,0,0],[2,0,0,0],[11,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[126,0,0,0],[135,0,0,0],[127,0,0,0],[136,0,0,0],[128,0,0,0],[137,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[252,0,0,0],[261,0,0,0],[253,0,0,0],[262,0,0,0],[254,0,0,0],[263,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0]],"begin_time":1347.8359612056877,"end_time":1701.4555904023007,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[15.0,21.0,33.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":1347.8359612056877,"end_time":1348.8359612056877},{"type":"move","id":1,"begin_coord":[[{"id":0,"x":-233.65151389911682,"y":21.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":252,"x":-118.0,"y":21.0},{"id":261,"x":-118.0,"y":33.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0}]],"end_coord":[[{"id":0,"x":-233.65151389911682,"y":191.0},{"id":9,"x":-233.65151389911682,"y":203.0},{"id":1,"x":-251.9818166789402,"y":191.0},{"id":10,"x":-251.9818166789402,"y":203.0},{"id":2,"x":-270.31211945876356,"y":191.0},{"id":11,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-242.8166652890285,"y":185.0},{"id":46,"x":-261.14696806885183,"y":185.0},{"id":47,"x":-279.47727084867523,"y":185.0},{"id":126,"x":-175.8257569495584,"y":191.0},{"id":135,"x":-175.8257569495584,"y":203.0},{"id":127,"x":-194.15605972938178,"y":191.0},{"id":136,"x":-194.15605972938178,"y":203.0},{"id":128,"x":-212.48636250920512,"y":191.0},{"id":137,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-184.99090833947008,"y":185.0},{"id":172,"x":-203.32121111929345,"y":185.0},{"id":173,"x":-221.65151389911682,"y":185.0},{"id":252,"x":-118.0,"y":191.0},{"id":261,"x":-118.0,"y":203.0},{"id":253,"x":-136.33030277982337,"y":191.0},{"id":262,"x":-136.33030277982337,"y":203.0},{"id":254,"x":-154.6606055596467,"y":191.0},{"id":263,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-127.16515138991168,"y":185.0},{"id":298,"x":-145.49545416973504,"y":185.0},{"id":299,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,21.0,33.0],"row_y_end":[185.0,191.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":1348.8359612056877,"end_time":1700.4555904023007},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":1700.4555904023007,"end_time":1701.4555904023007}],"id":18},{"type":"rearrangeJob","note":"syndrome place C2 batch 0 aod 1","aod_id":1,"begin_locs":[[414,0,0,0],[423,0,0,0],[415,0,0,0],[424,0,0,0],[416,0,0,0],[425,0,0,0],[477,0,0,0],[486,0,0,0],[478,0,0,0],[487,0,0,0],[479,0,0,0],[488,0,0,0],[540,0,0,0],[549,0,0,0],[541,0,0,0],[550,0,0,0],[542,0,0,0],[551,0,0,0]],"end_locs":[[414,0,0,0],[423,0,0,0],[415,0,0,0],[424,0,0,0],[416,0,0,0],[425,0,0,0],[477,0,0,0],[486,0,0,0],[478,0,0,0],[487,0,0,0],[479,0,0,0],[488,0,0,0],[540,0,0,0],[549,0,0,0],[541,0,0,0],[550,0,0,0],[542,0,0,0],[551,0,0,0]],"begin_time":1347.8359612056877,"end_time":1701.4555904023007,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[27.0,39.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1347.8359612056877,"end_time":1348.8359612056877},{"type":"move","id":1,"begin_coord":[[{"id":414,"x":-82.0,"y":27.0},{"id":423,"x":-82.0,"y":39.0},{"id":415,"x":-92.0,"y":27.0},{"id":424,"x":-92.0,"y":39.0},{"id":416,"x":-102.0,"y":27.0},{"id":425,"x":-102.0,"y":39.0},{"id":477,"x":-42.0,"y":27.0},{"id":486,"x":-42.0,"y":39.0},{"id":478,"x":-56.0,"y":27.0},{"id":487,"x":-56.0,"y":39.0},{"id":479,"x":-70.0,"y":27.0},{"id":488,"x":-70.0,"y":39.0},{"id":540,"x":-10.0,"y":27.0},{"id":549,"x":-10.0,"y":39.0},{"id":541,"x":-20.0,"y":27.0},{"id":550,"x":-20.0,"y":39.0},{"id":542,"x":-30.0,"y":27.0},{"id":551,"x":-30.0,"y":39.0}]],"end_coord":[[{"id":414,"x":-82.0,"y":197.0},{"id":423,"x":-82.0,"y":209.0},{"id":415,"x":-92.0,"y":197.0},{"id":424,"x":-92.0,"y":209.0},{"id":416,"x":-102.0,"y":197.0},{"id":425,"x":-102.0,"y":209.0},{"id":477,"x":-42.0,"y":197.0},{"id":486,"x":-42.0,"y":209.0},{"id":478,"x":-56.0,"y":197.0},{"id":487,"x":-56.0,"y":209.0},{"id":479,"x":-70.0,"y":197.0},{"id":488,"x":-70.0,"y":209.0},{"id":540,"x":-10.0,"y":197.0},{"id":549,"x":-10.0,"y":209.0},{"id":541,"x":-20.0,"y":197.0},{"id":550,"x":-20.0,"y":209.0},{"id":542,"x":-30.0,"y":197.0},{"id":551,"x":-30.0,"y":209.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0],"row_y_end":[197.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1348.8359612056877,"end_time":1700.4555904023007},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":1700.4555904023007,"end_time":1701.4555904023007}],"id":19},{"type":"rearrangeJob","note":"syndrome place C2 batch 0 aod 2","aod_id":2,"begin_locs":[[3,0,0,0],[6,0,0,0],[12,0,0,0],[15,0,0,0],[4,0,0,0],[7,0,0,0],[13,0,0,0],[16,0,0,0],[5,0,0,0],[8,0,0,0],[14,0,0,0],[17,0,0,0],[48,0,0,0],[51,0,0,0],[49,0,0,0],[52,0,0,0],[50,0,0,0],[53,0,0,0],[129,0,0,0],[132,0,0,0],[138,0,0,0],[141,0,0,0],[130,0,0,0],[133,0,0,0],[139,0,0,0],[142,0,0,0],[131,0,0,0],[134,0,0,0],[140,0,0,0],[143,0,0,0],[174,0,0,0],[177,0,0,0],[175,0,0,0],[178,0,0,0],[176,0,0,0],[179,0,0,0],[255,0,0,0],[258,0,0,0],[264,0,0,0],[267,0,0,0],[256,0,0,0],[259,0,0,0],[265,0,0,0],[268,0,0,0],[257,0,0,0],[260,0,0,0],[266,0,0,0],[269,0,0,0],[300,0,0,0],[303,0,0,0],[301,0,0,0],[304,0,0,0],[302,0,0,0],[305,0,0,0]],"end_locs":[[3,0,0,0],[6,0,0,0],[12,0,0,0],[15,0,0,0],[4,0,0,0],[7,0,0,0],[13,0,0,0],[16,0,0,0],[5,0,0,0],[8,0,0,0],[14,0,0,0],[17,0,0,0],[48,0,0,0],[51,0,0,0],[49,0,0,0],[52,0,0,0],[50,0,0,0],[53,0,0,0],[129,0,0,0],[132,0,0,0],[138,0,0,0],[141,0,0,0],[130,0,0,0],[133,0,0,0],[139,0,0,0],[142,0,0,0],[131,0,0,0],[134,0,0,0],[140,0,0,0],[143,0,0,0],[174,0,0,0],[177,0,0,0],[175,0,0,0],[178,0,0,0],[176,0,0,0],[179,0,0,0],[255,0,0,0],[258,0,0,0],[264,0,0,0],[267,0,0,0],[256,0,0,0],[259,0,0,0],[265,0,0,0],[268,0,0,0],[257,0,0,0],[260,0,0,0],[266,0,0,0],[269,0,0,0],[300,0,0,0],[303,0,0,0],[301,0,0,0],[304,0,0,0],[302,0,0,0],[305,0,0,0]],"begin_time":1347.8359612056877,"end_time":1701.4555904023007,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[87.0,93.0,105.0,159.0,165.0,177.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":1347.8359612056877,"end_time":1348.8359612056877},{"type":"move","id":1,"begin_coord":[[{"id":3,"x":-233.65151389911682,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":255,"x":-118.0,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":264,"x":-118.0,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"end_coord":[[{"id":3,"x":-233.65151389911682,"y":47.0},{"id":6,"x":-233.65151389911682,"y":119.0},{"id":12,"x":-233.65151389911682,"y":59.0},{"id":15,"x":-233.65151389911682,"y":131.0},{"id":4,"x":-251.9818166789402,"y":47.0},{"id":7,"x":-251.9818166789402,"y":119.0},{"id":13,"x":-251.9818166789402,"y":59.0},{"id":16,"x":-251.9818166789402,"y":131.0},{"id":5,"x":-270.31211945876356,"y":47.0},{"id":8,"x":-270.31211945876356,"y":119.0},{"id":14,"x":-270.31211945876356,"y":59.0},{"id":17,"x":-270.31211945876356,"y":131.0},{"id":48,"x":-242.8166652890285,"y":41.0},{"id":51,"x":-242.8166652890285,"y":113.0},{"id":49,"x":-261.14696806885183,"y":41.0},{"id":52,"x":-261.14696806885183,"y":113.0},{"id":50,"x":-279.47727084867523,"y":41.0},{"id":53,"x":-279.47727084867523,"y":113.0},{"id":129,"x":-175.8257569495584,"y":47.0},{"id":132,"x":-175.8257569495584,"y":119.0},{"id":138,"x":-175.8257569495584,"y":59.0},{"id":141,"x":-175.8257569495584,"y":131.0},{"id":130,"x":-194.15605972938178,"y":47.0},{"id":133,"x":-194.15605972938178,"y":119.0},{"id":139,"x":-194.15605972938178,"y":59.0},{"id":142,"x":-194.15605972938178,"y":131.0},{"id":131,"x":-212.48636250920512,"y":47.0},{"id":134,"x":-212.48636250920512,"y":119.0},{"id":140,"x":-212.48636250920512,"y":59.0},{"id":143,"x":-212.48636250920512,"y":131.0},{"id":174,"x":-184.99090833947008,"y":41.0},{"id":177,"x":-184.99090833947008,"y":113.0},{"id":175,"x":-203.32121111929345,"y":41.0},{"id":178,"x":-203.32121111929345,"y":113.0},{"id":176,"x":-221.65151389911682,"y":41.0},{"id":179,"x":-221.65151389911682,"y":113.0},{"id":255,"x":-118.0,"y":47.0},{"id":258,"x":-118.0,"y":119.0},{"id":264,"x":-118.0,"y":59.0},{"id":267,"x":-118.0,"y":131.0},{"id":256,"x":-136.33030277982337,"y":47.0},{"id":259,"x":-136.33030277982337,"y":119.0},{"id":265,"x":-136.33030277982337,"y":59.0},{"id":268,"x":-136.33030277982337,"y":131.0},{"id":257,"x":-154.6606055596467,"y":47.0},{"id":260,"x":-154.6606055596467,"y":119.0},{"id":266,"x":-154.6606055596467,"y":59.0},{"id":269,"x":-154.6606055596467,"y":131.0},{"id":300,"x":-127.16515138991168,"y":41.0},{"id":303,"x":-127.16515138991168,"y":113.0},{"id":301,"x":-145.49545416973504,"y":41.0},{"id":304,"x":-145.49545416973504,"y":113.0},{"id":302,"x":-163.8257569495584,"y":41.0},{"id":305,"x":-163.8257569495584,"y":113.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[87.0,93.0,105.0,159.0,165.0,177.0],"row_y_end":[41.0,47.0,59.0,113.0,119.0,131.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":1348.8359612056877,"end_time":1700.4555904023007},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":1700.4555904023007,"end_time":1701.4555904023007}],"id":20},{"type":"rearrangeJob","note":"syndrome place C2 batch 0 aod 3","aod_id":3,"begin_locs":[[417,0,0,0],[420,0,0,0],[426,0,0,0],[429,0,0,0],[418,0,0,0],[421,0,0,0],[427,0,0,0],[430,0,0,0],[419,0,0,0],[422,0,0,0],[428,0,0,0],[431,0,0,0],[480,0,0,0],[483,0,0,0],[489,0,0,0],[492,0,0,0],[481,0,0,0],[484,0,0,0],[490,0,0,0],[493,0,0,0],[482,0,0,0],[485,0,0,0],[491,0,0,0],[494,0,0,0],[543,0,0,0],[546,0,0,0],[552,0,0,0],[555,0,0,0],[544,0,0,0],[547,0,0,0],[553,0,0,0],[556,0,0,0],[545,0,0,0],[548,0,0,0],[554,0,0,0],[557,0,0,0]],"end_locs":[[417,0,0,0],[420,0,0,0],[426,0,0,0],[429,0,0,0],[418,0,0,0],[421,0,0,0],[427,0,0,0],[430,0,0,0],[419,0,0,0],[422,0,0,0],[428,0,0,0],[431,0,0,0],[480,0,0,0],[483,0,0,0],[489,0,0,0],[492,0,0,0],[481,0,0,0],[484,0,0,0],[490,0,0,0],[493,0,0,0],[482,0,0,0],[485,0,0,0],[491,0,0,0],[494,0,0,0],[543,0,0,0],[546,0,0,0],[552,0,0,0],[555,0,0,0],[544,0,0,0],[547,0,0,0],[553,0,0,0],[556,0,0,0],[545,0,0,0],[548,0,0,0],[554,0,0,0],[557,0,0,0]],"begin_time":1347.8359612056877,"end_time":1701.4555904023007,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3],"row_loc":[],"row_y":[99.0,111.0,171.0,183.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1347.8359612056877,"end_time":1348.8359612056877},{"type":"move","id":1,"begin_coord":[[{"id":417,"x":-82.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":426,"x":-82.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":418,"x":-92.0,"y":99.0},{"id":421,"x":-92.0,"y":171.0},{"id":427,"x":-92.0,"y":111.0},{"id":430,"x":-92.0,"y":183.0},{"id":419,"x":-102.0,"y":99.0},{"id":422,"x":-102.0,"y":171.0},{"id":428,"x":-102.0,"y":111.0},{"id":431,"x":-102.0,"y":183.0},{"id":480,"x":-42.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":489,"x":-42.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":481,"x":-56.0,"y":99.0},{"id":484,"x":-56.0,"y":171.0},{"id":490,"x":-56.0,"y":111.0},{"id":493,"x":-56.0,"y":183.0},{"id":482,"x":-70.0,"y":99.0},{"id":485,"x":-70.0,"y":171.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":543,"x":-10.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":552,"x":-10.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":544,"x":-20.0,"y":99.0},{"id":547,"x":-20.0,"y":171.0},{"id":553,"x":-20.0,"y":111.0},{"id":556,"x":-20.0,"y":183.0},{"id":545,"x":-30.0,"y":99.0},{"id":548,"x":-30.0,"y":171.0},{"id":554,"x":-30.0,"y":111.0},{"id":557,"x":-30.0,"y":183.0}]],"end_coord":[[{"id":417,"x":-82.0,"y":53.0},{"id":420,"x":-82.0,"y":125.0},{"id":426,"x":-82.0,"y":65.0},{"id":429,"x":-82.0,"y":137.0},{"id":418,"x":-92.0,"y":53.0},{"id":421,"x":-92.0,"y":125.0},{"id":427,"x":-92.0,"y":65.0},{"id":430,"x":-92.0,"y":137.0},{"id":419,"x":-102.0,"y":53.0},{"id":422,"x":-102.0,"y":125.0},{"id":428,"x":-102.0,"y":65.0},{"id":431,"x":-102.0,"y":137.0},{"id":480,"x":-42.0,"y":53.0},{"id":483,"x":-42.0,"y":125.0},{"id":489,"x":-42.0,"y":65.0},{"id":492,"x":-42.0,"y":137.0},{"id":481,"x":-56.0,"y":53.0},{"id":484,"x":-56.0,"y":125.0},{"id":490,"x":-56.0,"y":65.0},{"id":493,"x":-56.0,"y":137.0},{"id":482,"x":-70.0,"y":53.0},{"id":485,"x":-70.0,"y":125.0},{"id":491,"x":-70.0,"y":65.0},{"id":494,"x":-70.0,"y":137.0},{"id":543,"x":-10.0,"y":53.0},{"id":546,"x":-10.0,"y":125.0},{"id":552,"x":-10.0,"y":65.0},{"id":555,"x":-10.0,"y":137.0},{"id":544,"x":-20.0,"y":53.0},{"id":547,"x":-20.0,"y":125.0},{"id":553,"x":-20.0,"y":65.0},{"id":556,"x":-20.0,"y":137.0},{"id":545,"x":-30.0,"y":53.0},{"id":548,"x":-30.0,"y":125.0},{"id":554,"x":-30.0,"y":65.0},{"id":557,"x":-30.0,"y":137.0}]],"row_id":[0,1,2,3],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[99.0,111.0,171.0,183.0],"row_y_end":[53.0,65.0,125.0,137.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1348.8359612056877,"end_time":1700.4555904023007},{"type":"deactivate","id":2,"row_id":[0,1,2,3],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":1700.4555904023007,"end_time":1701.4555904023007}],"id":21},{"type":"rydberg","begin_time":1701.4555904023007,"end_time":1701.8155904023006,"interaction_pairs":[{"data_id":3,"check_id":54},{"data_id":4,"check_id":55},{"data_id":5,"check_id":56},{"data_id":6,"check_id":57},{"data_id":7,"check_id":58},{"data_id":8,"check_id":59},{"data_id":0,"check_id":60},{"data_id":1,"check_id":61},{"data_id":2,"check_id":62},{"data_id":12,"check_id":63},{"data_id":13,"check_id":64},{"data_id":14,"check_id":65},{"data_id":15,"check_id":66},{"data_id":16,"check_id":67},{"data_id":17,"check_id":68},{"data_id":9,"check_id":69},{"data_id":10,"check_id":70},{"data_id":11,"check_id":71},{"data_id":48,"check_id":81},{"data_id":49,"check_id":82},{"data_id":50,"check_id":83},{"data_id":51,"check_id":84},{"data_id":52,"check_id":85},{"data_id":53,"check_id":86},{"data_id":45,"check_id":87},{"data_id":46,"check_id":88},{"data_id":47,"check_id":89},{"data_id":384,"check_id":414},{"data_id":385,"check_id":415},{"data_id":386,"check_id":416},{"data_id":378,"check_id":417},{"data_id":379,"check_id":418},{"data_id":380,"check_id":419},{"data_id":381,"check_id":420},{"data_id":382,"check_id":421},{"data_id":383,"check_id":422},{"data_id":393,"check_id":423},{"data_id":394,"check_id":424},{"data_id":395,"check_id":425},{"data_id":387,"check_id":426},{"data_id":388,"check_id":427},{"data_id":389,"check_id":428},{"data_id":390,"check_id":429},{"data_id":391,"check_id":430},{"data_id":392,"check_id":431},{"data_id":129,"check_id":180},{"data_id":130,"check_id":181},{"data_id":131,"check_id":182},{"data_id":132,"check_id":183},{"data_id":133,"check_id":184},{"data_id":134,"check_id":185},{"data_id":126,"check_id":186},{"data_id":127,"check_id":187},{"data_id":128,"check_id":188},{"data_id":138,"check_id":189},{"data_id":139,"check_id":190},{"data_id":140,"check_id":191},{"data_id":141,"check_id":192},{"data_id":142,"check_id":193},{"data_id":143,"check_id":194},{"data_id":135,"check_id":195},{"data_id":136,"check_id":196},{"data_id":137,"check_id":197},{"data_id":174,"check_id":207},{"data_id":175,"check_id":208},{"data_id":176,"check_id":209},{"data_id":177,"check_id":210},{"data_id":178,"check_id":211},{"data_id":179,"check_id":212},{"data_id":171,"check_id":213},{"data_id":172,"check_id":214},{"data_id":173,"check_id":215},{"data_id":447,"check_id":477},{"data_id":448,"check_id":478},{"data_id":449,"check_id":479},{"data_id":441,"check_id":480},{"data_id":442,"check_id":481},{"data_id":443,"check_id":482},{"data_id":444,"check_id":483},{"data_id":445,"check_id":484},{"data_id":446,"check_id":485},{"data_id":456,"check_id":486},{"data_id":457,"check_id":487},{"data_id":458,"check_id":488},{"data_id":450,"check_id":489},{"data_id":451,"check_id":490},{"data_id":452,"check_id":491},{"data_id":453,"check_id":492},{"data_id":454,"check_id":493},{"data_id":455,"check_id":494},{"data_id":255,"check_id":306},{"data_id":256,"check_id":307},{"data_id":257,"check_id":308},{"data_id":258,"check_id":309},{"data_id":259,"check_id":310},{"data_id":260,"check_id":311},{"data_id":252,"check_id":312},{"data_id":253,"check_id":313},{"data_id":254,"check_id":314},{"data_id":264,"check_id":315},{"data_id":265,"check_id":316},{"data_id":266,"check_id":317},{"data_id":267,"check_id":318},{"data_id":268,"check_id":319},{"data_id":269,"check_id":320},{"data_id":261,"check_id":321},{"data_id":262,"check_id":322},{"data_id":263,"check_id":323},{"data_id":300,"check_id":333},{"data_id":301,"check_id":334},{"data_id":302,"check_id":335},{"data_id":303,"check_id":336},{"data_id":304,"check_id":337},{"data_id":305,"check_id":338},{"data_id":297,"check_id":339},{"data_id":298,"check_id":340},{"data_id":299,"check_id":341},{"data_id":510,"check_id":540},{"data_id":511,"check_id":541},{"data_id":512,"check_id":542},{"data_id":504,"check_id":543},{"data_id":505,"check_id":544},{"data_id":506,"check_id":545},{"data_id":507,"check_id":546},{"data_id":508,"check_id":547},{"data_id":509,"check_id":548},{"data_id":519,"check_id":549},{"data_id":520,"check_id":550},{"data_id":521,"check_id":551},{"data_id":513,"check_id":552},{"data_id":514,"check_id":553},{"data_id":515,"check_id":554},{"data_id":516,"check_id":555},{"data_id":517,"check_id":556},{"data_id":518,"check_id":557}],"term_label":"syndrome C2","flash_color":"0,0,255","note":"rydberg: syndrome C2","id":22},{"type":"rearrangeJob","note":"syndrome return C2 batch 0 aod 0","aod_id":0,"begin_locs":[[0,0,0,0],[1,0,0,0],[2,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"end_locs":[[0,0,0,0],[1,0,0,0],[2,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"begin_time":1701.8155904023006,"end_time":2055.4352195989136,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4],"row_loc":[],"row_y":[185.0,191.0,197.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1701.8155904023006,"end_time":1702.8155904023006},{"type":"move","id":1,"begin_coord":[[{"id":0,"x":-233.65151389911682,"y":191.0},{"id":1,"x":-251.9818166789402,"y":191.0},{"id":2,"x":-270.31211945876356,"y":191.0},{"id":9,"x":-233.65151389911682,"y":203.0},{"id":10,"x":-251.9818166789402,"y":203.0},{"id":11,"x":-270.31211945876356,"y":203.0},{"id":45,"x":-242.8166652890285,"y":185.0},{"id":46,"x":-261.14696806885183,"y":185.0},{"id":47,"x":-279.47727084867523,"y":185.0},{"id":414,"x":-82.0,"y":197.0},{"id":415,"x":-92.0,"y":197.0},{"id":416,"x":-102.0,"y":197.0},{"id":423,"x":-82.0,"y":209.0},{"id":424,"x":-92.0,"y":209.0},{"id":425,"x":-102.0,"y":209.0},{"id":126,"x":-175.8257569495584,"y":191.0},{"id":127,"x":-194.15605972938178,"y":191.0},{"id":128,"x":-212.48636250920512,"y":191.0},{"id":135,"x":-175.8257569495584,"y":203.0},{"id":136,"x":-194.15605972938178,"y":203.0},{"id":137,"x":-212.48636250920512,"y":203.0},{"id":171,"x":-184.99090833947008,"y":185.0},{"id":172,"x":-203.32121111929345,"y":185.0},{"id":173,"x":-221.65151389911682,"y":185.0},{"id":477,"x":-42.0,"y":197.0},{"id":478,"x":-56.0,"y":197.0},{"id":479,"x":-70.0,"y":197.0},{"id":486,"x":-42.0,"y":209.0},{"id":487,"x":-56.0,"y":209.0},{"id":488,"x":-70.0,"y":209.0},{"id":252,"x":-118.0,"y":191.0},{"id":253,"x":-136.33030277982337,"y":191.0},{"id":254,"x":-154.6606055596467,"y":191.0},{"id":261,"x":-118.0,"y":203.0},{"id":262,"x":-136.33030277982337,"y":203.0},{"id":263,"x":-154.6606055596467,"y":203.0},{"id":297,"x":-127.16515138991168,"y":185.0},{"id":298,"x":-145.49545416973504,"y":185.0},{"id":299,"x":-163.8257569495584,"y":185.0},{"id":540,"x":-10.0,"y":197.0},{"id":541,"x":-20.0,"y":197.0},{"id":542,"x":-30.0,"y":197.0},{"id":549,"x":-10.0,"y":209.0},{"id":550,"x":-20.0,"y":209.0},{"id":551,"x":-30.0,"y":209.0}]],"end_coord":[[{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":488,"x":-70.0,"y":39.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0}]],"row_id":[0,1,2,3,4],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[185.0,191.0,197.0,203.0,209.0],"row_y_end":[15.0,21.0,27.0,33.0,39.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1702.8155904023006,"end_time":2054.4352195989136},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":2054.4352195989136,"end_time":2055.4352195989136}],"id":23},{"type":"rearrangeJob","note":"syndrome return C2 batch 0 aod 1","aod_id":1,"begin_locs":[[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"end_locs":[[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"begin_time":1701.8155904023006,"end_time":2055.4352195989136,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9],"row_loc":[],"row_y":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1701.8155904023006,"end_time":1702.8155904023006},{"type":"move","id":1,"begin_coord":[[{"id":3,"x":-233.65151389911682,"y":47.0},{"id":4,"x":-251.9818166789402,"y":47.0},{"id":5,"x":-270.31211945876356,"y":47.0},{"id":6,"x":-233.65151389911682,"y":119.0},{"id":7,"x":-251.9818166789402,"y":119.0},{"id":8,"x":-270.31211945876356,"y":119.0},{"id":12,"x":-233.65151389911682,"y":59.0},{"id":13,"x":-251.9818166789402,"y":59.0},{"id":14,"x":-270.31211945876356,"y":59.0},{"id":15,"x":-233.65151389911682,"y":131.0},{"id":16,"x":-251.9818166789402,"y":131.0},{"id":17,"x":-270.31211945876356,"y":131.0},{"id":48,"x":-242.8166652890285,"y":41.0},{"id":49,"x":-261.14696806885183,"y":41.0},{"id":50,"x":-279.47727084867523,"y":41.0},{"id":51,"x":-242.8166652890285,"y":113.0},{"id":52,"x":-261.14696806885183,"y":113.0},{"id":53,"x":-279.47727084867523,"y":113.0},{"id":417,"x":-82.0,"y":53.0},{"id":418,"x":-92.0,"y":53.0},{"id":419,"x":-102.0,"y":53.0},{"id":420,"x":-82.0,"y":125.0},{"id":421,"x":-92.0,"y":125.0},{"id":422,"x":-102.0,"y":125.0},{"id":426,"x":-82.0,"y":65.0},{"id":427,"x":-92.0,"y":65.0},{"id":428,"x":-102.0,"y":65.0},{"id":429,"x":-82.0,"y":137.0},{"id":430,"x":-92.0,"y":137.0},{"id":431,"x":-102.0,"y":137.0},{"id":129,"x":-175.8257569495584,"y":47.0},{"id":130,"x":-194.15605972938178,"y":47.0},{"id":131,"x":-212.48636250920512,"y":47.0},{"id":132,"x":-175.8257569495584,"y":119.0},{"id":133,"x":-194.15605972938178,"y":119.0},{"id":134,"x":-212.48636250920512,"y":119.0},{"id":138,"x":-175.8257569495584,"y":59.0},{"id":139,"x":-194.15605972938178,"y":59.0},{"id":140,"x":-212.48636250920512,"y":59.0},{"id":141,"x":-175.8257569495584,"y":131.0},{"id":142,"x":-194.15605972938178,"y":131.0},{"id":143,"x":-212.48636250920512,"y":131.0},{"id":174,"x":-184.99090833947008,"y":41.0},{"id":175,"x":-203.32121111929345,"y":41.0},{"id":176,"x":-221.65151389911682,"y":41.0},{"id":177,"x":-184.99090833947008,"y":113.0},{"id":178,"x":-203.32121111929345,"y":113.0},{"id":179,"x":-221.65151389911682,"y":113.0},{"id":480,"x":-42.0,"y":53.0},{"id":481,"x":-56.0,"y":53.0},{"id":482,"x":-70.0,"y":53.0},{"id":483,"x":-42.0,"y":125.0},{"id":484,"x":-56.0,"y":125.0},{"id":485,"x":-70.0,"y":125.0},{"id":489,"x":-42.0,"y":65.0},{"id":490,"x":-56.0,"y":65.0},{"id":491,"x":-70.0,"y":65.0},{"id":492,"x":-42.0,"y":137.0},{"id":493,"x":-56.0,"y":137.0},{"id":494,"x":-70.0,"y":137.0},{"id":255,"x":-118.0,"y":47.0},{"id":256,"x":-136.33030277982337,"y":47.0},{"id":257,"x":-154.6606055596467,"y":47.0},{"id":258,"x":-118.0,"y":119.0},{"id":259,"x":-136.33030277982337,"y":119.0},{"id":260,"x":-154.6606055596467,"y":119.0},{"id":264,"x":-118.0,"y":59.0},{"id":265,"x":-136.33030277982337,"y":59.0},{"id":266,"x":-154.6606055596467,"y":59.0},{"id":267,"x":-118.0,"y":131.0},{"id":268,"x":-136.33030277982337,"y":131.0},{"id":269,"x":-154.6606055596467,"y":131.0},{"id":300,"x":-127.16515138991168,"y":41.0},{"id":301,"x":-145.49545416973504,"y":41.0},{"id":302,"x":-163.8257569495584,"y":41.0},{"id":303,"x":-127.16515138991168,"y":113.0},{"id":304,"x":-145.49545416973504,"y":113.0},{"id":305,"x":-163.8257569495584,"y":113.0},{"id":543,"x":-10.0,"y":53.0},{"id":544,"x":-20.0,"y":53.0},{"id":545,"x":-30.0,"y":53.0},{"id":546,"x":-10.0,"y":125.0},{"id":547,"x":-20.0,"y":125.0},{"id":548,"x":-30.0,"y":125.0},{"id":552,"x":-10.0,"y":65.0},{"id":553,"x":-20.0,"y":65.0},{"id":554,"x":-30.0,"y":65.0},{"id":555,"x":-10.0,"y":137.0},{"id":556,"x":-20.0,"y":137.0},{"id":557,"x":-30.0,"y":137.0}]],"end_coord":[[{"id":3,"x":-233.65151389911682,"y":93.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":491,"x":-70.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":494,"x":-70.0,"y":183.0},{"id":255,"x":-118.0,"y":93.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[41.0,47.0,53.0,59.0,65.0,113.0,119.0,125.0,131.0,137.0],"row_y_end":[87.0,93.0,99.0,105.0,111.0,159.0,165.0,171.0,177.0,183.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":1702.8155904023006,"end_time":2054.4352195989136},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":2054.4352195989136,"end_time":2055.4352195989136}],"id":24},{"type":"rearrangeJob","note":"syndrome place B1 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[9,0,0,0],[12,0,0,0],[15,0,0,0],[19,0,0,0],[22,0,0,0],[25,0,0,0],[10,0,0,0],[13,0,0,0],[16,0,0,0],[20,0,0,0],[23,0,0,0],[26,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[135,0,0,0],[138,0,0,0],[141,0,0,0],[145,0,0,0],[148,0,0,0],[151,0,0,0],[136,0,0,0],[139,0,0,0],[142,0,0,0],[146,0,0,0],[149,0,0,0],[152,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[261,0,0,0],[264,0,0,0],[267,0,0,0],[271,0,0,0],[274,0,0,0],[277,0,0,0],[262,0,0,0],[265,0,0,0],[268,0,0,0],[272,0,0,0],[275,0,0,0],[278,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0]],"end_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[9,0,0,0],[12,0,0,0],[15,0,0,0],[19,0,0,0],[22,0,0,0],[25,0,0,0],[10,0,0,0],[13,0,0,0],[16,0,0,0],[20,0,0,0],[23,0,0,0],[26,0,0,0],[11,0,0,0],[14,0,0,0],[17,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[135,0,0,0],[138,0,0,0],[141,0,0,0],[145,0,0,0],[148,0,0,0],[151,0,0,0],[136,0,0,0],[139,0,0,0],[142,0,0,0],[146,0,0,0],[149,0,0,0],[152,0,0,0],[137,0,0,0],[140,0,0,0],[143,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[261,0,0,0],[264,0,0,0],[267,0,0,0],[271,0,0,0],[274,0,0,0],[277,0,0,0],[262,0,0,0],[265,0,0,0],[268,0,0,0],[272,0,0,0],[275,0,0,0],[278,0,0,0],[263,0,0,0],[266,0,0,0],[269,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0]],"begin_time":2055.4352195989136,"end_time":2183.9263260056487,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[33.0,63.0,69.0,105.0,135.0,141.0,177.0,207.0,213.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2055.4352195989136,"end_time":2056.4352195989136},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":270,"x":-118.0,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":261,"x":-118.0,"y":33.0},{"id":264,"x":-118.0,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":296,"x":-163.8257569495584,"y":207.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":47.0},{"id":21,"x":-233.65151389911682,"y":119.0},{"id":24,"x":-233.65151389911682,"y":191.0},{"id":9,"x":-233.65151389911682,"y":11.0},{"id":12,"x":-233.65151389911682,"y":83.0},{"id":15,"x":-233.65151389911682,"y":155.0},{"id":19,"x":-251.9818166789402,"y":47.0},{"id":22,"x":-251.9818166789402,"y":119.0},{"id":25,"x":-251.9818166789402,"y":191.0},{"id":10,"x":-251.9818166789402,"y":11.0},{"id":13,"x":-251.9818166789402,"y":83.0},{"id":16,"x":-251.9818166789402,"y":155.0},{"id":20,"x":-270.31211945876356,"y":47.0},{"id":23,"x":-270.31211945876356,"y":119.0},{"id":26,"x":-270.31211945876356,"y":191.0},{"id":11,"x":-270.31211945876356,"y":11.0},{"id":14,"x":-270.31211945876356,"y":83.0},{"id":17,"x":-270.31211945876356,"y":155.0},{"id":36,"x":-242.8166652890285,"y":41.0},{"id":39,"x":-242.8166652890285,"y":113.0},{"id":42,"x":-242.8166652890285,"y":185.0},{"id":37,"x":-261.14696806885183,"y":41.0},{"id":40,"x":-261.14696806885183,"y":113.0},{"id":43,"x":-261.14696806885183,"y":185.0},{"id":38,"x":-279.47727084867523,"y":41.0},{"id":41,"x":-279.47727084867523,"y":113.0},{"id":44,"x":-279.47727084867523,"y":185.0},{"id":144,"x":-175.8257569495584,"y":47.0},{"id":147,"x":-175.8257569495584,"y":119.0},{"id":150,"x":-175.8257569495584,"y":191.0},{"id":135,"x":-175.8257569495584,"y":11.0},{"id":138,"x":-175.8257569495584,"y":83.0},{"id":141,"x":-175.8257569495584,"y":155.0},{"id":145,"x":-194.15605972938178,"y":47.0},{"id":148,"x":-194.15605972938178,"y":119.0},{"id":151,"x":-194.15605972938178,"y":191.0},{"id":136,"x":-194.15605972938178,"y":11.0},{"id":139,"x":-194.15605972938178,"y":83.0},{"id":142,"x":-194.15605972938178,"y":155.0},{"id":146,"x":-212.48636250920512,"y":47.0},{"id":149,"x":-212.48636250920512,"y":119.0},{"id":152,"x":-212.48636250920512,"y":191.0},{"id":137,"x":-212.48636250920512,"y":11.0},{"id":140,"x":-212.48636250920512,"y":83.0},{"id":143,"x":-212.48636250920512,"y":155.0},{"id":162,"x":-184.99090833947008,"y":41.0},{"id":165,"x":-184.99090833947008,"y":113.0},{"id":168,"x":-184.99090833947008,"y":185.0},{"id":163,"x":-203.32121111929345,"y":41.0},{"id":166,"x":-203.32121111929345,"y":113.0},{"id":169,"x":-203.32121111929345,"y":185.0},{"id":164,"x":-221.65151389911682,"y":41.0},{"id":167,"x":-221.65151389911682,"y":113.0},{"id":170,"x":-221.65151389911682,"y":185.0},{"id":270,"x":-118.0,"y":47.0},{"id":273,"x":-118.0,"y":119.0},{"id":276,"x":-118.0,"y":191.0},{"id":261,"x":-118.0,"y":11.0},{"id":264,"x":-118.0,"y":83.0},{"id":267,"x":-118.0,"y":155.0},{"id":271,"x":-136.33030277982337,"y":47.0},{"id":274,"x":-136.33030277982337,"y":119.0},{"id":277,"x":-136.33030277982337,"y":191.0},{"id":262,"x":-136.33030277982337,"y":11.0},{"id":265,"x":-136.33030277982337,"y":83.0},{"id":268,"x":-136.33030277982337,"y":155.0},{"id":272,"x":-154.6606055596467,"y":47.0},{"id":275,"x":-154.6606055596467,"y":119.0},{"id":278,"x":-154.6606055596467,"y":191.0},{"id":263,"x":-154.6606055596467,"y":11.0},{"id":266,"x":-154.6606055596467,"y":83.0},{"id":269,"x":-154.6606055596467,"y":155.0},{"id":288,"x":-127.16515138991168,"y":41.0},{"id":291,"x":-127.16515138991168,"y":113.0},{"id":294,"x":-127.16515138991168,"y":185.0},{"id":289,"x":-145.49545416973504,"y":41.0},{"id":292,"x":-145.49545416973504,"y":113.0},{"id":295,"x":-145.49545416973504,"y":185.0},{"id":290,"x":-163.8257569495584,"y":41.0},{"id":293,"x":-163.8257569495584,"y":113.0},{"id":296,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[33.0,63.0,69.0,105.0,135.0,141.0,177.0,207.0,213.0],"row_y_end":[11.0,41.0,47.0,83.0,113.0,119.0,155.0,185.0,191.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2056.4352195989136,"end_time":2182.9263260056487},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":2182.9263260056487,"end_time":2183.9263260056487}],"id":25},{"type":"rearrangeJob","note":"syndrome place B1 batch 0 aod 1","aod_id":1,"begin_locs":[[423,0,0,0],[426,0,0,0],[429,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[424,0,0,0],[427,0,0,0],[430,0,0,0],[433,0,0,0],[436,0,0,0],[439,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[434,0,0,0],[437,0,0,0],[440,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[549,0,0,0],[552,0,0,0],[555,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0],[550,0,0,0],[553,0,0,0],[556,0,0,0],[559,0,0,0],[562,0,0,0],[565,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0],[560,0,0,0],[563,0,0,0],[566,0,0,0]],"end_locs":[[423,0,0,0],[426,0,0,0],[429,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[424,0,0,0],[427,0,0,0],[430,0,0,0],[433,0,0,0],[436,0,0,0],[439,0,0,0],[425,0,0,0],[428,0,0,0],[431,0,0,0],[434,0,0,0],[437,0,0,0],[440,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[549,0,0,0],[552,0,0,0],[555,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0],[550,0,0,0],[553,0,0,0],[556,0,0,0],[559,0,0,0],[562,0,0,0],[565,0,0,0],[551,0,0,0],[554,0,0,0],[557,0,0,0],[560,0,0,0],[563,0,0,0],[566,0,0,0]],"begin_time":2055.4352195989136,"end_time":2183.9263260056487,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[39.0,75.0,111.0,147.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2055.4352195989136,"end_time":2056.4352195989136},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":432,"x":-82.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":424,"x":-92.0,"y":39.0},{"id":427,"x":-92.0,"y":111.0},{"id":430,"x":-92.0,"y":183.0},{"id":433,"x":-92.0,"y":75.0},{"id":436,"x":-92.0,"y":147.0},{"id":439,"x":-92.0,"y":219.0},{"id":425,"x":-102.0,"y":39.0},{"id":428,"x":-102.0,"y":111.0},{"id":431,"x":-102.0,"y":183.0},{"id":434,"x":-102.0,"y":75.0},{"id":437,"x":-102.0,"y":147.0},{"id":440,"x":-102.0,"y":219.0},{"id":486,"x":-42.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":495,"x":-42.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":487,"x":-56.0,"y":39.0},{"id":490,"x":-56.0,"y":111.0},{"id":493,"x":-56.0,"y":183.0},{"id":496,"x":-56.0,"y":75.0},{"id":499,"x":-56.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":488,"x":-70.0,"y":39.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":497,"x":-70.0,"y":75.0},{"id":500,"x":-70.0,"y":147.0},{"id":503,"x":-70.0,"y":219.0},{"id":549,"x":-10.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":558,"x":-10.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":550,"x":-20.0,"y":39.0},{"id":553,"x":-20.0,"y":111.0},{"id":556,"x":-20.0,"y":183.0},{"id":559,"x":-20.0,"y":75.0},{"id":562,"x":-20.0,"y":147.0},{"id":565,"x":-20.0,"y":219.0},{"id":551,"x":-30.0,"y":39.0},{"id":554,"x":-30.0,"y":111.0},{"id":557,"x":-30.0,"y":183.0},{"id":560,"x":-30.0,"y":75.0},{"id":563,"x":-30.0,"y":147.0},{"id":566,"x":-30.0,"y":219.0}]],"end_coord":[[{"id":423,"x":-82.0,"y":17.0},{"id":426,"x":-82.0,"y":89.0},{"id":429,"x":-82.0,"y":161.0},{"id":432,"x":-82.0,"y":53.0},{"id":435,"x":-82.0,"y":125.0},{"id":438,"x":-82.0,"y":197.0},{"id":424,"x":-92.0,"y":17.0},{"id":427,"x":-92.0,"y":89.0},{"id":430,"x":-92.0,"y":161.0},{"id":433,"x":-92.0,"y":53.0},{"id":436,"x":-92.0,"y":125.0},{"id":439,"x":-92.0,"y":197.0},{"id":425,"x":-102.0,"y":17.0},{"id":428,"x":-102.0,"y":89.0},{"id":431,"x":-102.0,"y":161.0},{"id":434,"x":-102.0,"y":53.0},{"id":437,"x":-102.0,"y":125.0},{"id":440,"x":-102.0,"y":197.0},{"id":486,"x":-42.0,"y":17.0},{"id":489,"x":-42.0,"y":89.0},{"id":492,"x":-42.0,"y":161.0},{"id":495,"x":-42.0,"y":53.0},{"id":498,"x":-42.0,"y":125.0},{"id":501,"x":-42.0,"y":197.0},{"id":487,"x":-56.0,"y":17.0},{"id":490,"x":-56.0,"y":89.0},{"id":493,"x":-56.0,"y":161.0},{"id":496,"x":-56.0,"y":53.0},{"id":499,"x":-56.0,"y":125.0},{"id":502,"x":-56.0,"y":197.0},{"id":488,"x":-70.0,"y":17.0},{"id":491,"x":-70.0,"y":89.0},{"id":494,"x":-70.0,"y":161.0},{"id":497,"x":-70.0,"y":53.0},{"id":500,"x":-70.0,"y":125.0},{"id":503,"x":-70.0,"y":197.0},{"id":549,"x":-10.0,"y":17.0},{"id":552,"x":-10.0,"y":89.0},{"id":555,"x":-10.0,"y":161.0},{"id":558,"x":-10.0,"y":53.0},{"id":561,"x":-10.0,"y":125.0},{"id":564,"x":-10.0,"y":197.0},{"id":550,"x":-20.0,"y":17.0},{"id":553,"x":-20.0,"y":89.0},{"id":556,"x":-20.0,"y":161.0},{"id":559,"x":-20.0,"y":53.0},{"id":562,"x":-20.0,"y":125.0},{"id":565,"x":-20.0,"y":197.0},{"id":551,"x":-30.0,"y":17.0},{"id":554,"x":-30.0,"y":89.0},{"id":557,"x":-30.0,"y":161.0},{"id":560,"x":-30.0,"y":53.0},{"id":563,"x":-30.0,"y":125.0},{"id":566,"x":-30.0,"y":197.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[39.0,75.0,111.0,147.0,183.0,219.0],"row_y_end":[17.0,53.0,89.0,125.0,161.0,197.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2056.4352195989136,"end_time":2182.9263260056487},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":2182.9263260056487,"end_time":2183.9263260056487}],"id":26},{"type":"rydberg","begin_time":2183.9263260056487,"end_time":2184.286326005649,"interaction_pairs":[{"data_id":18,"check_id":54},{"data_id":19,"check_id":55},{"data_id":20,"check_id":56},{"data_id":21,"check_id":57},{"data_id":22,"check_id":58},{"data_id":23,"check_id":59},{"data_id":24,"check_id":60},{"data_id":25,"check_id":61},{"data_id":26,"check_id":62},{"data_id":9,"check_id":72},{"data_id":10,"check_id":73},{"data_id":11,"check_id":74},{"data_id":12,"check_id":75},{"data_id":13,"check_id":76},{"data_id":14,"check_id":77},{"data_id":15,"check_id":78},{"data_id":16,"check_id":79},{"data_id":17,"check_id":80},{"data_id":36,"check_id":81},{"data_id":37,"check_id":82},{"data_id":38,"check_id":83},{"data_id":39,"check_id":84},{"data_id":40,"check_id":85},{"data_id":41,"check_id":86},{"data_id":42,"check_id":87},{"data_id":43,"check_id":88},{"data_id":44,"check_id":89},{"data_id":396,"check_id":423},{"data_id":397,"check_id":424},{"data_id":398,"check_id":425},{"data_id":399,"check_id":426},{"data_id":400,"check_id":427},{"data_id":401,"check_id":428},{"data_id":402,"check_id":429},{"data_id":403,"check_id":430},{"data_id":404,"check_id":431},{"data_id":378,"check_id":432},{"data_id":379,"check_id":433},{"data_id":380,"check_id":434},{"data_id":381,"check_id":435},{"data_id":382,"check_id":436},{"data_id":383,"check_id":437},{"data_id":384,"check_id":438},{"data_id":385,"check_id":439},{"data_id":386,"check_id":440},{"data_id":144,"check_id":180},{"data_id":145,"check_id":181},{"data_id":146,"check_id":182},{"data_id":147,"check_id":183},{"data_id":148,"check_id":184},{"data_id":149,"check_id":185},{"data_id":150,"check_id":186},{"data_id":151,"check_id":187},{"data_id":152,"check_id":188},{"data_id":135,"check_id":198},{"data_id":136,"check_id":199},{"data_id":137,"check_id":200},{"data_id":138,"check_id":201},{"data_id":139,"check_id":202},{"data_id":140,"check_id":203},{"data_id":141,"check_id":204},{"data_id":142,"check_id":205},{"data_id":143,"check_id":206},{"data_id":162,"check_id":207},{"data_id":163,"check_id":208},{"data_id":164,"check_id":209},{"data_id":165,"check_id":210},{"data_id":166,"check_id":211},{"data_id":167,"check_id":212},{"data_id":168,"check_id":213},{"data_id":169,"check_id":214},{"data_id":170,"check_id":215},{"data_id":459,"check_id":486},{"data_id":460,"check_id":487},{"data_id":461,"check_id":488},{"data_id":462,"check_id":489},{"data_id":463,"check_id":490},{"data_id":464,"check_id":491},{"data_id":465,"check_id":492},{"data_id":466,"check_id":493},{"data_id":467,"check_id":494},{"data_id":441,"check_id":495},{"data_id":442,"check_id":496},{"data_id":443,"check_id":497},{"data_id":444,"check_id":498},{"data_id":445,"check_id":499},{"data_id":446,"check_id":500},{"data_id":447,"check_id":501},{"data_id":448,"check_id":502},{"data_id":449,"check_id":503},{"data_id":270,"check_id":306},{"data_id":271,"check_id":307},{"data_id":272,"check_id":308},{"data_id":273,"check_id":309},{"data_id":274,"check_id":310},{"data_id":275,"check_id":311},{"data_id":276,"check_id":312},{"data_id":277,"check_id":313},{"data_id":278,"check_id":314},{"data_id":261,"check_id":324},{"data_id":262,"check_id":325},{"data_id":263,"check_id":326},{"data_id":264,"check_id":327},{"data_id":265,"check_id":328},{"data_id":266,"check_id":329},{"data_id":267,"check_id":330},{"data_id":268,"check_id":331},{"data_id":269,"check_id":332},{"data_id":288,"check_id":333},{"data_id":289,"check_id":334},{"data_id":290,"check_id":335},{"data_id":291,"check_id":336},{"data_id":292,"check_id":337},{"data_id":293,"check_id":338},{"data_id":294,"check_id":339},{"data_id":295,"check_id":340},{"data_id":296,"check_id":341},{"data_id":522,"check_id":549},{"data_id":523,"check_id":550},{"data_id":524,"check_id":551},{"data_id":525,"check_id":552},{"data_id":526,"check_id":553},{"data_id":527,"check_id":554},{"data_id":528,"check_id":555},{"data_id":529,"check_id":556},{"data_id":530,"check_id":557},{"data_id":504,"check_id":558},{"data_id":505,"check_id":559},{"data_id":506,"check_id":560},{"data_id":507,"check_id":561},{"data_id":508,"check_id":562},{"data_id":509,"check_id":563},{"data_id":510,"check_id":564},{"data_id":511,"check_id":565},{"data_id":512,"check_id":566}],"term_label":"syndrome B1","flash_color":"0,0,255","note":"rydberg: syndrome B1","id":27},{"type":"rearrangeJob","note":"syndrome return B1 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":2184.286326005649,"end_time":2312.777432412384,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[11.0,17.0,41.0,47.0,53.0,83.0,89.0,113.0,119.0,125.0,155.0,161.0,185.0,191.0,197.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2184.286326005649,"end_time":2185.286326005649},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":47.0},{"id":19,"x":-251.9818166789402,"y":47.0},{"id":20,"x":-270.31211945876356,"y":47.0},{"id":21,"x":-233.65151389911682,"y":119.0},{"id":22,"x":-251.9818166789402,"y":119.0},{"id":23,"x":-270.31211945876356,"y":119.0},{"id":24,"x":-233.65151389911682,"y":191.0},{"id":25,"x":-251.9818166789402,"y":191.0},{"id":26,"x":-270.31211945876356,"y":191.0},{"id":9,"x":-233.65151389911682,"y":11.0},{"id":10,"x":-251.9818166789402,"y":11.0},{"id":11,"x":-270.31211945876356,"y":11.0},{"id":12,"x":-233.65151389911682,"y":83.0},{"id":13,"x":-251.9818166789402,"y":83.0},{"id":14,"x":-270.31211945876356,"y":83.0},{"id":15,"x":-233.65151389911682,"y":155.0},{"id":16,"x":-251.9818166789402,"y":155.0},{"id":17,"x":-270.31211945876356,"y":155.0},{"id":36,"x":-242.8166652890285,"y":41.0},{"id":37,"x":-261.14696806885183,"y":41.0},{"id":38,"x":-279.47727084867523,"y":41.0},{"id":39,"x":-242.8166652890285,"y":113.0},{"id":40,"x":-261.14696806885183,"y":113.0},{"id":41,"x":-279.47727084867523,"y":113.0},{"id":42,"x":-242.8166652890285,"y":185.0},{"id":43,"x":-261.14696806885183,"y":185.0},{"id":44,"x":-279.47727084867523,"y":185.0},{"id":423,"x":-82.0,"y":17.0},{"id":424,"x":-92.0,"y":17.0},{"id":425,"x":-102.0,"y":17.0},{"id":426,"x":-82.0,"y":89.0},{"id":427,"x":-92.0,"y":89.0},{"id":428,"x":-102.0,"y":89.0},{"id":429,"x":-82.0,"y":161.0},{"id":430,"x":-92.0,"y":161.0},{"id":431,"x":-102.0,"y":161.0},{"id":432,"x":-82.0,"y":53.0},{"id":433,"x":-92.0,"y":53.0},{"id":434,"x":-102.0,"y":53.0},{"id":435,"x":-82.0,"y":125.0},{"id":436,"x":-92.0,"y":125.0},{"id":437,"x":-102.0,"y":125.0},{"id":438,"x":-82.0,"y":197.0},{"id":439,"x":-92.0,"y":197.0},{"id":440,"x":-102.0,"y":197.0},{"id":144,"x":-175.8257569495584,"y":47.0},{"id":145,"x":-194.15605972938178,"y":47.0},{"id":146,"x":-212.48636250920512,"y":47.0},{"id":147,"x":-175.8257569495584,"y":119.0},{"id":148,"x":-194.15605972938178,"y":119.0},{"id":149,"x":-212.48636250920512,"y":119.0},{"id":150,"x":-175.8257569495584,"y":191.0},{"id":151,"x":-194.15605972938178,"y":191.0},{"id":152,"x":-212.48636250920512,"y":191.0},{"id":135,"x":-175.8257569495584,"y":11.0},{"id":136,"x":-194.15605972938178,"y":11.0},{"id":137,"x":-212.48636250920512,"y":11.0},{"id":138,"x":-175.8257569495584,"y":83.0},{"id":139,"x":-194.15605972938178,"y":83.0},{"id":140,"x":-212.48636250920512,"y":83.0},{"id":141,"x":-175.8257569495584,"y":155.0},{"id":142,"x":-194.15605972938178,"y":155.0},{"id":143,"x":-212.48636250920512,"y":155.0},{"id":162,"x":-184.99090833947008,"y":41.0},{"id":163,"x":-203.32121111929345,"y":41.0},{"id":164,"x":-221.65151389911682,"y":41.0},{"id":165,"x":-184.99090833947008,"y":113.0},{"id":166,"x":-203.32121111929345,"y":113.0},{"id":167,"x":-221.65151389911682,"y":113.0},{"id":168,"x":-184.99090833947008,"y":185.0},{"id":169,"x":-203.32121111929345,"y":185.0},{"id":170,"x":-221.65151389911682,"y":185.0},{"id":486,"x":-42.0,"y":17.0},{"id":487,"x":-56.0,"y":17.0},{"id":488,"x":-70.0,"y":17.0},{"id":489,"x":-42.0,"y":89.0},{"id":490,"x":-56.0,"y":89.0},{"id":491,"x":-70.0,"y":89.0},{"id":492,"x":-42.0,"y":161.0},{"id":493,"x":-56.0,"y":161.0},{"id":494,"x":-70.0,"y":161.0},{"id":495,"x":-42.0,"y":53.0},{"id":496,"x":-56.0,"y":53.0},{"id":497,"x":-70.0,"y":53.0},{"id":498,"x":-42.0,"y":125.0},{"id":499,"x":-56.0,"y":125.0},{"id":500,"x":-70.0,"y":125.0},{"id":501,"x":-42.0,"y":197.0},{"id":502,"x":-56.0,"y":197.0},{"id":503,"x":-70.0,"y":197.0},{"id":270,"x":-118.0,"y":47.0},{"id":271,"x":-136.33030277982337,"y":47.0},{"id":272,"x":-154.6606055596467,"y":47.0},{"id":273,"x":-118.0,"y":119.0},{"id":274,"x":-136.33030277982337,"y":119.0},{"id":275,"x":-154.6606055596467,"y":119.0},{"id":276,"x":-118.0,"y":191.0},{"id":277,"x":-136.33030277982337,"y":191.0},{"id":278,"x":-154.6606055596467,"y":191.0},{"id":261,"x":-118.0,"y":11.0},{"id":262,"x":-136.33030277982337,"y":11.0},{"id":263,"x":-154.6606055596467,"y":11.0},{"id":264,"x":-118.0,"y":83.0},{"id":265,"x":-136.33030277982337,"y":83.0},{"id":266,"x":-154.6606055596467,"y":83.0},{"id":267,"x":-118.0,"y":155.0},{"id":268,"x":-136.33030277982337,"y":155.0},{"id":269,"x":-154.6606055596467,"y":155.0},{"id":288,"x":-127.16515138991168,"y":41.0},{"id":289,"x":-145.49545416973504,"y":41.0},{"id":290,"x":-163.8257569495584,"y":41.0},{"id":291,"x":-127.16515138991168,"y":113.0},{"id":292,"x":-145.49545416973504,"y":113.0},{"id":293,"x":-163.8257569495584,"y":113.0},{"id":294,"x":-127.16515138991168,"y":185.0},{"id":295,"x":-145.49545416973504,"y":185.0},{"id":296,"x":-163.8257569495584,"y":185.0},{"id":549,"x":-10.0,"y":17.0},{"id":550,"x":-20.0,"y":17.0},{"id":551,"x":-30.0,"y":17.0},{"id":552,"x":-10.0,"y":89.0},{"id":553,"x":-20.0,"y":89.0},{"id":554,"x":-30.0,"y":89.0},{"id":555,"x":-10.0,"y":161.0},{"id":556,"x":-20.0,"y":161.0},{"id":557,"x":-30.0,"y":161.0},{"id":558,"x":-10.0,"y":53.0},{"id":559,"x":-20.0,"y":53.0},{"id":560,"x":-30.0,"y":53.0},{"id":561,"x":-10.0,"y":125.0},{"id":562,"x":-20.0,"y":125.0},{"id":563,"x":-30.0,"y":125.0},{"id":564,"x":-10.0,"y":197.0},{"id":565,"x":-20.0,"y":197.0},{"id":566,"x":-30.0,"y":197.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":488,"x":-70.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":491,"x":-70.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":494,"x":-70.0,"y":183.0},{"id":495,"x":-42.0,"y":75.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":270,"x":-118.0,"y":69.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,17.0,41.0,47.0,53.0,83.0,89.0,113.0,119.0,125.0,155.0,161.0,185.0,191.0,197.0],"row_y_end":[33.0,39.0,63.0,69.0,75.0,105.0,111.0,135.0,141.0,147.0,177.0,183.0,207.0,213.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2185.286326005649,"end_time":2311.777432412384},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":2311.777432412384,"end_time":2312.777432412384}],"id":28},{"type":"rearrangeJob","note":"syndrome place B2 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[9,0,0,0],[19,0,0,0],[10,0,0,0],[20,0,0,0],[11,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[144,0,0,0],[135,0,0,0],[145,0,0,0],[136,0,0,0],[146,0,0,0],[137,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[270,0,0,0],[261,0,0,0],[271,0,0,0],[262,0,0,0],[272,0,0,0],[263,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0]],"end_locs":[[18,0,0,0],[9,0,0,0],[19,0,0,0],[10,0,0,0],[20,0,0,0],[11,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[144,0,0,0],[135,0,0,0],[145,0,0,0],[136,0,0,0],[146,0,0,0],[137,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[270,0,0,0],[261,0,0,0],[271,0,0,0],[262,0,0,0],[272,0,0,0],[263,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0]],"begin_time":2312.777432412384,"end_time":2612.648667558164,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[33.0,63.0,69.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2312.777432412384,"end_time":2313.777432412384},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":270,"x":-118.0,"y":69.0},{"id":261,"x":-118.0,"y":33.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":191.0},{"id":9,"x":-233.65151389911682,"y":155.0},{"id":19,"x":-251.9818166789402,"y":191.0},{"id":10,"x":-251.9818166789402,"y":155.0},{"id":20,"x":-270.31211945876356,"y":191.0},{"id":11,"x":-270.31211945876356,"y":155.0},{"id":36,"x":-242.8166652890285,"y":185.0},{"id":37,"x":-261.14696806885183,"y":185.0},{"id":38,"x":-279.47727084867523,"y":185.0},{"id":144,"x":-175.8257569495584,"y":191.0},{"id":135,"x":-175.8257569495584,"y":155.0},{"id":145,"x":-194.15605972938178,"y":191.0},{"id":136,"x":-194.15605972938178,"y":155.0},{"id":146,"x":-212.48636250920512,"y":191.0},{"id":137,"x":-212.48636250920512,"y":155.0},{"id":162,"x":-184.99090833947008,"y":185.0},{"id":163,"x":-203.32121111929345,"y":185.0},{"id":164,"x":-221.65151389911682,"y":185.0},{"id":270,"x":-118.0,"y":191.0},{"id":261,"x":-118.0,"y":155.0},{"id":271,"x":-136.33030277982337,"y":191.0},{"id":262,"x":-136.33030277982337,"y":155.0},{"id":272,"x":-154.6606055596467,"y":191.0},{"id":263,"x":-154.6606055596467,"y":155.0},{"id":288,"x":-127.16515138991168,"y":185.0},{"id":289,"x":-145.49545416973504,"y":185.0},{"id":290,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[33.0,63.0,69.0],"row_y_end":[155.0,185.0,191.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2313.777432412384,"end_time":2611.648667558164},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":2611.648667558164,"end_time":2612.648667558164}],"id":29},{"type":"rearrangeJob","note":"syndrome place B2 batch 0 aod 1","aod_id":1,"begin_locs":[[423,0,0,0],[432,0,0,0],[424,0,0,0],[433,0,0,0],[425,0,0,0],[434,0,0,0],[486,0,0,0],[495,0,0,0],[487,0,0,0],[496,0,0,0],[488,0,0,0],[497,0,0,0],[549,0,0,0],[558,0,0,0],[550,0,0,0],[559,0,0,0],[551,0,0,0],[560,0,0,0]],"end_locs":[[423,0,0,0],[432,0,0,0],[424,0,0,0],[433,0,0,0],[425,0,0,0],[434,0,0,0],[486,0,0,0],[495,0,0,0],[487,0,0,0],[496,0,0,0],[488,0,0,0],[497,0,0,0],[549,0,0,0],[558,0,0,0],[550,0,0,0],[559,0,0,0],[551,0,0,0],[560,0,0,0]],"begin_time":2312.777432412384,"end_time":2612.648667558164,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[39.0,75.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2312.777432412384,"end_time":2313.777432412384},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":432,"x":-82.0,"y":75.0},{"id":424,"x":-92.0,"y":39.0},{"id":433,"x":-92.0,"y":75.0},{"id":425,"x":-102.0,"y":39.0},{"id":434,"x":-102.0,"y":75.0},{"id":486,"x":-42.0,"y":39.0},{"id":495,"x":-42.0,"y":75.0},{"id":487,"x":-56.0,"y":39.0},{"id":496,"x":-56.0,"y":75.0},{"id":488,"x":-70.0,"y":39.0},{"id":497,"x":-70.0,"y":75.0},{"id":549,"x":-10.0,"y":39.0},{"id":558,"x":-10.0,"y":75.0},{"id":550,"x":-20.0,"y":39.0},{"id":559,"x":-20.0,"y":75.0},{"id":551,"x":-30.0,"y":39.0},{"id":560,"x":-30.0,"y":75.0}]],"end_coord":[[{"id":423,"x":-82.0,"y":161.0},{"id":432,"x":-82.0,"y":197.0},{"id":424,"x":-92.0,"y":161.0},{"id":433,"x":-92.0,"y":197.0},{"id":425,"x":-102.0,"y":161.0},{"id":434,"x":-102.0,"y":197.0},{"id":486,"x":-42.0,"y":161.0},{"id":495,"x":-42.0,"y":197.0},{"id":487,"x":-56.0,"y":161.0},{"id":496,"x":-56.0,"y":197.0},{"id":488,"x":-70.0,"y":161.0},{"id":497,"x":-70.0,"y":197.0},{"id":549,"x":-10.0,"y":161.0},{"id":558,"x":-10.0,"y":197.0},{"id":550,"x":-20.0,"y":161.0},{"id":559,"x":-20.0,"y":197.0},{"id":551,"x":-30.0,"y":161.0},{"id":560,"x":-30.0,"y":197.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[39.0,75.0],"row_y_end":[161.0,197.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2313.777432412384,"end_time":2611.648667558164},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":2611.648667558164,"end_time":2612.648667558164}],"id":30},{"type":"rearrangeJob","note":"syndrome place B2 batch 0 aod 2","aod_id":2,"begin_locs":[[21,0,0,0],[24,0,0,0],[12,0,0,0],[15,0,0,0],[22,0,0,0],[25,0,0,0],[13,0,0,0],[16,0,0,0],[23,0,0,0],[26,0,0,0],[14,0,0,0],[17,0,0,0],[39,0,0,0],[42,0,0,0],[40,0,0,0],[43,0,0,0],[41,0,0,0],[44,0,0,0],[147,0,0,0],[150,0,0,0],[138,0,0,0],[141,0,0,0],[148,0,0,0],[151,0,0,0],[139,0,0,0],[142,0,0,0],[149,0,0,0],[152,0,0,0],[140,0,0,0],[143,0,0,0],[165,0,0,0],[168,0,0,0],[166,0,0,0],[169,0,0,0],[167,0,0,0],[170,0,0,0],[273,0,0,0],[276,0,0,0],[264,0,0,0],[267,0,0,0],[274,0,0,0],[277,0,0,0],[265,0,0,0],[268,0,0,0],[275,0,0,0],[278,0,0,0],[266,0,0,0],[269,0,0,0],[291,0,0,0],[294,0,0,0],[292,0,0,0],[295,0,0,0],[293,0,0,0],[296,0,0,0]],"end_locs":[[21,0,0,0],[24,0,0,0],[12,0,0,0],[15,0,0,0],[22,0,0,0],[25,0,0,0],[13,0,0,0],[16,0,0,0],[23,0,0,0],[26,0,0,0],[14,0,0,0],[17,0,0,0],[39,0,0,0],[42,0,0,0],[40,0,0,0],[43,0,0,0],[41,0,0,0],[44,0,0,0],[147,0,0,0],[150,0,0,0],[138,0,0,0],[141,0,0,0],[148,0,0,0],[151,0,0,0],[139,0,0,0],[142,0,0,0],[149,0,0,0],[152,0,0,0],[140,0,0,0],[143,0,0,0],[165,0,0,0],[168,0,0,0],[166,0,0,0],[169,0,0,0],[167,0,0,0],[170,0,0,0],[273,0,0,0],[276,0,0,0],[264,0,0,0],[267,0,0,0],[274,0,0,0],[277,0,0,0],[265,0,0,0],[268,0,0,0],[275,0,0,0],[278,0,0,0],[266,0,0,0],[269,0,0,0],[291,0,0,0],[294,0,0,0],[292,0,0,0],[295,0,0,0],[293,0,0,0],[296,0,0,0]],"begin_time":2312.777432412384,"end_time":2612.648667558164,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[105.0,135.0,141.0,177.0,207.0,213.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2312.777432412384,"end_time":2313.777432412384},{"type":"move","id":1,"begin_coord":[[{"id":21,"x":-233.65151389911682,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":273,"x":-118.0,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":264,"x":-118.0,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":296,"x":-163.8257569495584,"y":207.0}]],"end_coord":[[{"id":21,"x":-233.65151389911682,"y":47.0},{"id":24,"x":-233.65151389911682,"y":119.0},{"id":12,"x":-233.65151389911682,"y":11.0},{"id":15,"x":-233.65151389911682,"y":83.0},{"id":22,"x":-251.9818166789402,"y":47.0},{"id":25,"x":-251.9818166789402,"y":119.0},{"id":13,"x":-251.9818166789402,"y":11.0},{"id":16,"x":-251.9818166789402,"y":83.0},{"id":23,"x":-270.31211945876356,"y":47.0},{"id":26,"x":-270.31211945876356,"y":119.0},{"id":14,"x":-270.31211945876356,"y":11.0},{"id":17,"x":-270.31211945876356,"y":83.0},{"id":39,"x":-242.8166652890285,"y":41.0},{"id":42,"x":-242.8166652890285,"y":113.0},{"id":40,"x":-261.14696806885183,"y":41.0},{"id":43,"x":-261.14696806885183,"y":113.0},{"id":41,"x":-279.47727084867523,"y":41.0},{"id":44,"x":-279.47727084867523,"y":113.0},{"id":147,"x":-175.8257569495584,"y":47.0},{"id":150,"x":-175.8257569495584,"y":119.0},{"id":138,"x":-175.8257569495584,"y":11.0},{"id":141,"x":-175.8257569495584,"y":83.0},{"id":148,"x":-194.15605972938178,"y":47.0},{"id":151,"x":-194.15605972938178,"y":119.0},{"id":139,"x":-194.15605972938178,"y":11.0},{"id":142,"x":-194.15605972938178,"y":83.0},{"id":149,"x":-212.48636250920512,"y":47.0},{"id":152,"x":-212.48636250920512,"y":119.0},{"id":140,"x":-212.48636250920512,"y":11.0},{"id":143,"x":-212.48636250920512,"y":83.0},{"id":165,"x":-184.99090833947008,"y":41.0},{"id":168,"x":-184.99090833947008,"y":113.0},{"id":166,"x":-203.32121111929345,"y":41.0},{"id":169,"x":-203.32121111929345,"y":113.0},{"id":167,"x":-221.65151389911682,"y":41.0},{"id":170,"x":-221.65151389911682,"y":113.0},{"id":273,"x":-118.0,"y":47.0},{"id":276,"x":-118.0,"y":119.0},{"id":264,"x":-118.0,"y":11.0},{"id":267,"x":-118.0,"y":83.0},{"id":274,"x":-136.33030277982337,"y":47.0},{"id":277,"x":-136.33030277982337,"y":119.0},{"id":265,"x":-136.33030277982337,"y":11.0},{"id":268,"x":-136.33030277982337,"y":83.0},{"id":275,"x":-154.6606055596467,"y":47.0},{"id":278,"x":-154.6606055596467,"y":119.0},{"id":266,"x":-154.6606055596467,"y":11.0},{"id":269,"x":-154.6606055596467,"y":83.0},{"id":291,"x":-127.16515138991168,"y":41.0},{"id":294,"x":-127.16515138991168,"y":113.0},{"id":292,"x":-145.49545416973504,"y":41.0},{"id":295,"x":-145.49545416973504,"y":113.0},{"id":293,"x":-163.8257569495584,"y":41.0},{"id":296,"x":-163.8257569495584,"y":113.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[105.0,135.0,141.0,177.0,207.0,213.0],"row_y_end":[11.0,41.0,47.0,83.0,113.0,119.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2313.777432412384,"end_time":2611.648667558164},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":2611.648667558164,"end_time":2612.648667558164}],"id":31},{"type":"rearrangeJob","note":"syndrome place B2 batch 0 aod 3","aod_id":3,"begin_locs":[[426,0,0,0],[429,0,0,0],[435,0,0,0],[438,0,0,0],[427,0,0,0],[430,0,0,0],[436,0,0,0],[439,0,0,0],[428,0,0,0],[431,0,0,0],[437,0,0,0],[440,0,0,0],[489,0,0,0],[492,0,0,0],[498,0,0,0],[501,0,0,0],[490,0,0,0],[493,0,0,0],[499,0,0,0],[502,0,0,0],[491,0,0,0],[494,0,0,0],[500,0,0,0],[503,0,0,0],[552,0,0,0],[555,0,0,0],[561,0,0,0],[564,0,0,0],[553,0,0,0],[556,0,0,0],[562,0,0,0],[565,0,0,0],[554,0,0,0],[557,0,0,0],[563,0,0,0],[566,0,0,0]],"end_locs":[[426,0,0,0],[429,0,0,0],[435,0,0,0],[438,0,0,0],[427,0,0,0],[430,0,0,0],[436,0,0,0],[439,0,0,0],[428,0,0,0],[431,0,0,0],[437,0,0,0],[440,0,0,0],[489,0,0,0],[492,0,0,0],[498,0,0,0],[501,0,0,0],[490,0,0,0],[493,0,0,0],[499,0,0,0],[502,0,0,0],[491,0,0,0],[494,0,0,0],[500,0,0,0],[503,0,0,0],[552,0,0,0],[555,0,0,0],[561,0,0,0],[564,0,0,0],[553,0,0,0],[556,0,0,0],[562,0,0,0],[565,0,0,0],[554,0,0,0],[557,0,0,0],[563,0,0,0],[566,0,0,0]],"begin_time":2312.777432412384,"end_time":2612.648667558164,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3],"row_loc":[],"row_y":[111.0,147.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2312.777432412384,"end_time":2313.777432412384},{"type":"move","id":1,"begin_coord":[[{"id":426,"x":-82.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":435,"x":-82.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":427,"x":-92.0,"y":111.0},{"id":430,"x":-92.0,"y":183.0},{"id":436,"x":-92.0,"y":147.0},{"id":439,"x":-92.0,"y":219.0},{"id":428,"x":-102.0,"y":111.0},{"id":431,"x":-102.0,"y":183.0},{"id":437,"x":-102.0,"y":147.0},{"id":440,"x":-102.0,"y":219.0},{"id":489,"x":-42.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":490,"x":-56.0,"y":111.0},{"id":493,"x":-56.0,"y":183.0},{"id":499,"x":-56.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":500,"x":-70.0,"y":147.0},{"id":503,"x":-70.0,"y":219.0},{"id":552,"x":-10.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":561,"x":-10.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":553,"x":-20.0,"y":111.0},{"id":556,"x":-20.0,"y":183.0},{"id":562,"x":-20.0,"y":147.0},{"id":565,"x":-20.0,"y":219.0},{"id":554,"x":-30.0,"y":111.0},{"id":557,"x":-30.0,"y":183.0},{"id":563,"x":-30.0,"y":147.0},{"id":566,"x":-30.0,"y":219.0}]],"end_coord":[[{"id":426,"x":-82.0,"y":17.0},{"id":429,"x":-82.0,"y":89.0},{"id":435,"x":-82.0,"y":53.0},{"id":438,"x":-82.0,"y":125.0},{"id":427,"x":-92.0,"y":17.0},{"id":430,"x":-92.0,"y":89.0},{"id":436,"x":-92.0,"y":53.0},{"id":439,"x":-92.0,"y":125.0},{"id":428,"x":-102.0,"y":17.0},{"id":431,"x":-102.0,"y":89.0},{"id":437,"x":-102.0,"y":53.0},{"id":440,"x":-102.0,"y":125.0},{"id":489,"x":-42.0,"y":17.0},{"id":492,"x":-42.0,"y":89.0},{"id":498,"x":-42.0,"y":53.0},{"id":501,"x":-42.0,"y":125.0},{"id":490,"x":-56.0,"y":17.0},{"id":493,"x":-56.0,"y":89.0},{"id":499,"x":-56.0,"y":53.0},{"id":502,"x":-56.0,"y":125.0},{"id":491,"x":-70.0,"y":17.0},{"id":494,"x":-70.0,"y":89.0},{"id":500,"x":-70.0,"y":53.0},{"id":503,"x":-70.0,"y":125.0},{"id":552,"x":-10.0,"y":17.0},{"id":555,"x":-10.0,"y":89.0},{"id":561,"x":-10.0,"y":53.0},{"id":564,"x":-10.0,"y":125.0},{"id":553,"x":-20.0,"y":17.0},{"id":556,"x":-20.0,"y":89.0},{"id":562,"x":-20.0,"y":53.0},{"id":565,"x":-20.0,"y":125.0},{"id":554,"x":-30.0,"y":17.0},{"id":557,"x":-30.0,"y":89.0},{"id":563,"x":-30.0,"y":53.0},{"id":566,"x":-30.0,"y":125.0}]],"row_id":[0,1,2,3],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[111.0,147.0,183.0,219.0],"row_y_end":[17.0,53.0,89.0,125.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2313.777432412384,"end_time":2611.648667558164},{"type":"deactivate","id":2,"row_id":[0,1,2,3],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":2611.648667558164,"end_time":2612.648667558164}],"id":32},{"type":"rydberg","begin_time":2612.648667558164,"end_time":2613.0086675581642,"interaction_pairs":[{"data_id":21,"check_id":54},{"data_id":22,"check_id":55},{"data_id":23,"check_id":56},{"data_id":24,"check_id":57},{"data_id":25,"check_id":58},{"data_id":26,"check_id":59},{"data_id":18,"check_id":60},{"data_id":19,"check_id":61},{"data_id":20,"check_id":62},{"data_id":12,"check_id":72},{"data_id":13,"check_id":73},{"data_id":14,"check_id":74},{"data_id":15,"check_id":75},{"data_id":16,"check_id":76},{"data_id":17,"check_id":77},{"data_id":9,"check_id":78},{"data_id":10,"check_id":79},{"data_id":11,"check_id":80},{"data_id":39,"check_id":81},{"data_id":40,"check_id":82},{"data_id":41,"check_id":83},{"data_id":42,"check_id":84},{"data_id":43,"check_id":85},{"data_id":44,"check_id":86},{"data_id":36,"check_id":87},{"data_id":37,"check_id":88},{"data_id":38,"check_id":89},{"data_id":402,"check_id":423},{"data_id":403,"check_id":424},{"data_id":404,"check_id":425},{"data_id":396,"check_id":426},{"data_id":397,"check_id":427},{"data_id":398,"check_id":428},{"data_id":399,"check_id":429},{"data_id":400,"check_id":430},{"data_id":401,"check_id":431},{"data_id":384,"check_id":432},{"data_id":385,"check_id":433},{"data_id":386,"check_id":434},{"data_id":378,"check_id":435},{"data_id":379,"check_id":436},{"data_id":380,"check_id":437},{"data_id":381,"check_id":438},{"data_id":382,"check_id":439},{"data_id":383,"check_id":440},{"data_id":147,"check_id":180},{"data_id":148,"check_id":181},{"data_id":149,"check_id":182},{"data_id":150,"check_id":183},{"data_id":151,"check_id":184},{"data_id":152,"check_id":185},{"data_id":144,"check_id":186},{"data_id":145,"check_id":187},{"data_id":146,"check_id":188},{"data_id":138,"check_id":198},{"data_id":139,"check_id":199},{"data_id":140,"check_id":200},{"data_id":141,"check_id":201},{"data_id":142,"check_id":202},{"data_id":143,"check_id":203},{"data_id":135,"check_id":204},{"data_id":136,"check_id":205},{"data_id":137,"check_id":206},{"data_id":165,"check_id":207},{"data_id":166,"check_id":208},{"data_id":167,"check_id":209},{"data_id":168,"check_id":210},{"data_id":169,"check_id":211},{"data_id":170,"check_id":212},{"data_id":162,"check_id":213},{"data_id":163,"check_id":214},{"data_id":164,"check_id":215},{"data_id":465,"check_id":486},{"data_id":466,"check_id":487},{"data_id":467,"check_id":488},{"data_id":459,"check_id":489},{"data_id":460,"check_id":490},{"data_id":461,"check_id":491},{"data_id":462,"check_id":492},{"data_id":463,"check_id":493},{"data_id":464,"check_id":494},{"data_id":447,"check_id":495},{"data_id":448,"check_id":496},{"data_id":449,"check_id":497},{"data_id":441,"check_id":498},{"data_id":442,"check_id":499},{"data_id":443,"check_id":500},{"data_id":444,"check_id":501},{"data_id":445,"check_id":502},{"data_id":446,"check_id":503},{"data_id":273,"check_id":306},{"data_id":274,"check_id":307},{"data_id":275,"check_id":308},{"data_id":276,"check_id":309},{"data_id":277,"check_id":310},{"data_id":278,"check_id":311},{"data_id":270,"check_id":312},{"data_id":271,"check_id":313},{"data_id":272,"check_id":314},{"data_id":264,"check_id":324},{"data_id":265,"check_id":325},{"data_id":266,"check_id":326},{"data_id":267,"check_id":327},{"data_id":268,"check_id":328},{"data_id":269,"check_id":329},{"data_id":261,"check_id":330},{"data_id":262,"check_id":331},{"data_id":263,"check_id":332},{"data_id":291,"check_id":333},{"data_id":292,"check_id":334},{"data_id":293,"check_id":335},{"data_id":294,"check_id":336},{"data_id":295,"check_id":337},{"data_id":296,"check_id":338},{"data_id":288,"check_id":339},{"data_id":289,"check_id":340},{"data_id":290,"check_id":341},{"data_id":528,"check_id":549},{"data_id":529,"check_id":550},{"data_id":530,"check_id":551},{"data_id":522,"check_id":552},{"data_id":523,"check_id":553},{"data_id":524,"check_id":554},{"data_id":525,"check_id":555},{"data_id":526,"check_id":556},{"data_id":527,"check_id":557},{"data_id":510,"check_id":558},{"data_id":511,"check_id":559},{"data_id":512,"check_id":560},{"data_id":504,"check_id":561},{"data_id":505,"check_id":562},{"data_id":506,"check_id":563},{"data_id":507,"check_id":564},{"data_id":508,"check_id":565},{"data_id":509,"check_id":566}],"term_label":"syndrome B2","flash_color":"0,0,255","note":"rydberg: syndrome B2","id":33},{"type":"rearrangeJob","note":"syndrome return B2 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0]],"end_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0]],"begin_time":2613.0086675581642,"end_time":2912.8799027039445,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4],"row_loc":[],"row_y":[155.0,161.0,185.0,191.0,197.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2613.0086675581642,"end_time":2614.0086675581642},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":191.0},{"id":19,"x":-251.9818166789402,"y":191.0},{"id":20,"x":-270.31211945876356,"y":191.0},{"id":9,"x":-233.65151389911682,"y":155.0},{"id":10,"x":-251.9818166789402,"y":155.0},{"id":11,"x":-270.31211945876356,"y":155.0},{"id":36,"x":-242.8166652890285,"y":185.0},{"id":37,"x":-261.14696806885183,"y":185.0},{"id":38,"x":-279.47727084867523,"y":185.0},{"id":423,"x":-82.0,"y":161.0},{"id":424,"x":-92.0,"y":161.0},{"id":425,"x":-102.0,"y":161.0},{"id":432,"x":-82.0,"y":197.0},{"id":433,"x":-92.0,"y":197.0},{"id":434,"x":-102.0,"y":197.0},{"id":144,"x":-175.8257569495584,"y":191.0},{"id":145,"x":-194.15605972938178,"y":191.0},{"id":146,"x":-212.48636250920512,"y":191.0},{"id":135,"x":-175.8257569495584,"y":155.0},{"id":136,"x":-194.15605972938178,"y":155.0},{"id":137,"x":-212.48636250920512,"y":155.0},{"id":162,"x":-184.99090833947008,"y":185.0},{"id":163,"x":-203.32121111929345,"y":185.0},{"id":164,"x":-221.65151389911682,"y":185.0},{"id":486,"x":-42.0,"y":161.0},{"id":487,"x":-56.0,"y":161.0},{"id":488,"x":-70.0,"y":161.0},{"id":495,"x":-42.0,"y":197.0},{"id":496,"x":-56.0,"y":197.0},{"id":497,"x":-70.0,"y":197.0},{"id":270,"x":-118.0,"y":191.0},{"id":271,"x":-136.33030277982337,"y":191.0},{"id":272,"x":-154.6606055596467,"y":191.0},{"id":261,"x":-118.0,"y":155.0},{"id":262,"x":-136.33030277982337,"y":155.0},{"id":263,"x":-154.6606055596467,"y":155.0},{"id":288,"x":-127.16515138991168,"y":185.0},{"id":289,"x":-145.49545416973504,"y":185.0},{"id":290,"x":-163.8257569495584,"y":185.0},{"id":549,"x":-10.0,"y":161.0},{"id":550,"x":-20.0,"y":161.0},{"id":551,"x":-30.0,"y":161.0},{"id":558,"x":-10.0,"y":197.0},{"id":559,"x":-20.0,"y":197.0},{"id":560,"x":-30.0,"y":197.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":488,"x":-70.0,"y":39.0},{"id":495,"x":-42.0,"y":75.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":270,"x":-118.0,"y":69.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0}]],"row_id":[0,1,2,3,4],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[155.0,161.0,185.0,191.0,197.0],"row_y_end":[33.0,39.0,63.0,69.0,75.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2614.0086675581642,"end_time":2911.8799027039445},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":2911.8799027039445,"end_time":2912.8799027039445}],"id":34},{"type":"rearrangeJob","note":"syndrome return B2 batch 0 aod 1","aod_id":1,"begin_locs":[[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":2613.0086675581642,"end_time":2912.8799027039445,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9],"row_loc":[],"row_y":[11.0,17.0,41.0,47.0,53.0,83.0,89.0,113.0,119.0,125.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2613.0086675581642,"end_time":2614.0086675581642},{"type":"move","id":1,"begin_coord":[[{"id":21,"x":-233.65151389911682,"y":47.0},{"id":22,"x":-251.9818166789402,"y":47.0},{"id":23,"x":-270.31211945876356,"y":47.0},{"id":24,"x":-233.65151389911682,"y":119.0},{"id":25,"x":-251.9818166789402,"y":119.0},{"id":26,"x":-270.31211945876356,"y":119.0},{"id":12,"x":-233.65151389911682,"y":11.0},{"id":13,"x":-251.9818166789402,"y":11.0},{"id":14,"x":-270.31211945876356,"y":11.0},{"id":15,"x":-233.65151389911682,"y":83.0},{"id":16,"x":-251.9818166789402,"y":83.0},{"id":17,"x":-270.31211945876356,"y":83.0},{"id":39,"x":-242.8166652890285,"y":41.0},{"id":40,"x":-261.14696806885183,"y":41.0},{"id":41,"x":-279.47727084867523,"y":41.0},{"id":42,"x":-242.8166652890285,"y":113.0},{"id":43,"x":-261.14696806885183,"y":113.0},{"id":44,"x":-279.47727084867523,"y":113.0},{"id":426,"x":-82.0,"y":17.0},{"id":427,"x":-92.0,"y":17.0},{"id":428,"x":-102.0,"y":17.0},{"id":429,"x":-82.0,"y":89.0},{"id":430,"x":-92.0,"y":89.0},{"id":431,"x":-102.0,"y":89.0},{"id":435,"x":-82.0,"y":53.0},{"id":436,"x":-92.0,"y":53.0},{"id":437,"x":-102.0,"y":53.0},{"id":438,"x":-82.0,"y":125.0},{"id":439,"x":-92.0,"y":125.0},{"id":440,"x":-102.0,"y":125.0},{"id":147,"x":-175.8257569495584,"y":47.0},{"id":148,"x":-194.15605972938178,"y":47.0},{"id":149,"x":-212.48636250920512,"y":47.0},{"id":150,"x":-175.8257569495584,"y":119.0},{"id":151,"x":-194.15605972938178,"y":119.0},{"id":152,"x":-212.48636250920512,"y":119.0},{"id":138,"x":-175.8257569495584,"y":11.0},{"id":139,"x":-194.15605972938178,"y":11.0},{"id":140,"x":-212.48636250920512,"y":11.0},{"id":141,"x":-175.8257569495584,"y":83.0},{"id":142,"x":-194.15605972938178,"y":83.0},{"id":143,"x":-212.48636250920512,"y":83.0},{"id":165,"x":-184.99090833947008,"y":41.0},{"id":166,"x":-203.32121111929345,"y":41.0},{"id":167,"x":-221.65151389911682,"y":41.0},{"id":168,"x":-184.99090833947008,"y":113.0},{"id":169,"x":-203.32121111929345,"y":113.0},{"id":170,"x":-221.65151389911682,"y":113.0},{"id":489,"x":-42.0,"y":17.0},{"id":490,"x":-56.0,"y":17.0},{"id":491,"x":-70.0,"y":17.0},{"id":492,"x":-42.0,"y":89.0},{"id":493,"x":-56.0,"y":89.0},{"id":494,"x":-70.0,"y":89.0},{"id":498,"x":-42.0,"y":53.0},{"id":499,"x":-56.0,"y":53.0},{"id":500,"x":-70.0,"y":53.0},{"id":501,"x":-42.0,"y":125.0},{"id":502,"x":-56.0,"y":125.0},{"id":503,"x":-70.0,"y":125.0},{"id":273,"x":-118.0,"y":47.0},{"id":274,"x":-136.33030277982337,"y":47.0},{"id":275,"x":-154.6606055596467,"y":47.0},{"id":276,"x":-118.0,"y":119.0},{"id":277,"x":-136.33030277982337,"y":119.0},{"id":278,"x":-154.6606055596467,"y":119.0},{"id":264,"x":-118.0,"y":11.0},{"id":265,"x":-136.33030277982337,"y":11.0},{"id":266,"x":-154.6606055596467,"y":11.0},{"id":267,"x":-118.0,"y":83.0},{"id":268,"x":-136.33030277982337,"y":83.0},{"id":269,"x":-154.6606055596467,"y":83.0},{"id":291,"x":-127.16515138991168,"y":41.0},{"id":292,"x":-145.49545416973504,"y":41.0},{"id":293,"x":-163.8257569495584,"y":41.0},{"id":294,"x":-127.16515138991168,"y":113.0},{"id":295,"x":-145.49545416973504,"y":113.0},{"id":296,"x":-163.8257569495584,"y":113.0},{"id":552,"x":-10.0,"y":17.0},{"id":553,"x":-20.0,"y":17.0},{"id":554,"x":-30.0,"y":17.0},{"id":555,"x":-10.0,"y":89.0},{"id":556,"x":-20.0,"y":89.0},{"id":557,"x":-30.0,"y":89.0},{"id":561,"x":-10.0,"y":53.0},{"id":562,"x":-20.0,"y":53.0},{"id":563,"x":-30.0,"y":53.0},{"id":564,"x":-10.0,"y":125.0},{"id":565,"x":-20.0,"y":125.0},{"id":566,"x":-30.0,"y":125.0}]],"end_coord":[[{"id":21,"x":-233.65151389911682,"y":141.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":491,"x":-70.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":494,"x":-70.0,"y":183.0},{"id":498,"x":-42.0,"y":147.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":273,"x":-118.0,"y":141.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,17.0,41.0,47.0,53.0,83.0,89.0,113.0,119.0,125.0],"row_y_end":[105.0,111.0,135.0,141.0,147.0,177.0,183.0,207.0,213.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2614.0086675581642,"end_time":2911.8799027039445},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":2911.8799027039445,"end_time":2912.8799027039445}],"id":35},{"type":"rearrangeJob","note":"syndrome place A1 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[19,0,0,0],[22,0,0,0],[25,0,0,0],[1,0,0,0],[4,0,0,0],[7,0,0,0],[20,0,0,0],[23,0,0,0],[26,0,0,0],[2,0,0,0],[5,0,0,0],[8,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[145,0,0,0],[148,0,0,0],[151,0,0,0],[127,0,0,0],[130,0,0,0],[133,0,0,0],[146,0,0,0],[149,0,0,0],[152,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[271,0,0,0],[274,0,0,0],[277,0,0,0],[253,0,0,0],[256,0,0,0],[259,0,0,0],[272,0,0,0],[275,0,0,0],[278,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0]],"end_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[19,0,0,0],[22,0,0,0],[25,0,0,0],[1,0,0,0],[4,0,0,0],[7,0,0,0],[20,0,0,0],[23,0,0,0],[26,0,0,0],[2,0,0,0],[5,0,0,0],[8,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[145,0,0,0],[148,0,0,0],[151,0,0,0],[127,0,0,0],[130,0,0,0],[133,0,0,0],[146,0,0,0],[149,0,0,0],[152,0,0,0],[128,0,0,0],[131,0,0,0],[134,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[271,0,0,0],[274,0,0,0],[277,0,0,0],[253,0,0,0],[256,0,0,0],[259,0,0,0],[272,0,0,0],[275,0,0,0],[278,0,0,0],[254,0,0,0],[257,0,0,0],[260,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0]],"begin_time":2912.8799027039445,"end_time":3000.1601892461886,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2912.8799027039445,"end_time":2913.8799027039445},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":270,"x":-118.0,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":252,"x":-118.0,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":287,"x":-163.8257569495584,"y":195.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":59.0},{"id":21,"x":-233.65151389911682,"y":131.0},{"id":24,"x":-233.65151389911682,"y":203.0},{"id":0,"x":-233.65151389911682,"y":11.0},{"id":3,"x":-233.65151389911682,"y":83.0},{"id":6,"x":-233.65151389911682,"y":155.0},{"id":19,"x":-251.9818166789402,"y":59.0},{"id":22,"x":-251.9818166789402,"y":131.0},{"id":25,"x":-251.9818166789402,"y":203.0},{"id":1,"x":-251.9818166789402,"y":11.0},{"id":4,"x":-251.9818166789402,"y":83.0},{"id":7,"x":-251.9818166789402,"y":155.0},{"id":20,"x":-270.31211945876356,"y":59.0},{"id":23,"x":-270.31211945876356,"y":131.0},{"id":26,"x":-270.31211945876356,"y":203.0},{"id":2,"x":-270.31211945876356,"y":11.0},{"id":5,"x":-270.31211945876356,"y":83.0},{"id":8,"x":-270.31211945876356,"y":155.0},{"id":27,"x":-242.8166652890285,"y":41.0},{"id":30,"x":-242.8166652890285,"y":113.0},{"id":33,"x":-242.8166652890285,"y":185.0},{"id":28,"x":-261.14696806885183,"y":41.0},{"id":31,"x":-261.14696806885183,"y":113.0},{"id":34,"x":-261.14696806885183,"y":185.0},{"id":29,"x":-279.47727084867523,"y":41.0},{"id":32,"x":-279.47727084867523,"y":113.0},{"id":35,"x":-279.47727084867523,"y":185.0},{"id":144,"x":-175.8257569495584,"y":59.0},{"id":147,"x":-175.8257569495584,"y":131.0},{"id":150,"x":-175.8257569495584,"y":203.0},{"id":126,"x":-175.8257569495584,"y":11.0},{"id":129,"x":-175.8257569495584,"y":83.0},{"id":132,"x":-175.8257569495584,"y":155.0},{"id":145,"x":-194.15605972938178,"y":59.0},{"id":148,"x":-194.15605972938178,"y":131.0},{"id":151,"x":-194.15605972938178,"y":203.0},{"id":127,"x":-194.15605972938178,"y":11.0},{"id":130,"x":-194.15605972938178,"y":83.0},{"id":133,"x":-194.15605972938178,"y":155.0},{"id":146,"x":-212.48636250920512,"y":59.0},{"id":149,"x":-212.48636250920512,"y":131.0},{"id":152,"x":-212.48636250920512,"y":203.0},{"id":128,"x":-212.48636250920512,"y":11.0},{"id":131,"x":-212.48636250920512,"y":83.0},{"id":134,"x":-212.48636250920512,"y":155.0},{"id":153,"x":-184.99090833947008,"y":41.0},{"id":156,"x":-184.99090833947008,"y":113.0},{"id":159,"x":-184.99090833947008,"y":185.0},{"id":154,"x":-203.32121111929345,"y":41.0},{"id":157,"x":-203.32121111929345,"y":113.0},{"id":160,"x":-203.32121111929345,"y":185.0},{"id":155,"x":-221.65151389911682,"y":41.0},{"id":158,"x":-221.65151389911682,"y":113.0},{"id":161,"x":-221.65151389911682,"y":185.0},{"id":270,"x":-118.0,"y":59.0},{"id":273,"x":-118.0,"y":131.0},{"id":276,"x":-118.0,"y":203.0},{"id":252,"x":-118.0,"y":11.0},{"id":255,"x":-118.0,"y":83.0},{"id":258,"x":-118.0,"y":155.0},{"id":271,"x":-136.33030277982337,"y":59.0},{"id":274,"x":-136.33030277982337,"y":131.0},{"id":277,"x":-136.33030277982337,"y":203.0},{"id":253,"x":-136.33030277982337,"y":11.0},{"id":256,"x":-136.33030277982337,"y":83.0},{"id":259,"x":-136.33030277982337,"y":155.0},{"id":272,"x":-154.6606055596467,"y":59.0},{"id":275,"x":-154.6606055596467,"y":131.0},{"id":278,"x":-154.6606055596467,"y":203.0},{"id":254,"x":-154.6606055596467,"y":11.0},{"id":257,"x":-154.6606055596467,"y":83.0},{"id":260,"x":-154.6606055596467,"y":155.0},{"id":279,"x":-127.16515138991168,"y":41.0},{"id":282,"x":-127.16515138991168,"y":113.0},{"id":285,"x":-127.16515138991168,"y":185.0},{"id":280,"x":-145.49545416973504,"y":41.0},{"id":283,"x":-145.49545416973504,"y":113.0},{"id":286,"x":-145.49545416973504,"y":185.0},{"id":281,"x":-163.8257569495584,"y":41.0},{"id":284,"x":-163.8257569495584,"y":113.0},{"id":287,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"row_y_end":[11.0,41.0,59.0,83.0,113.0,131.0,155.0,185.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":2913.8799027039445,"end_time":2999.1601892461886},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":2999.1601892461886,"end_time":3000.1601892461886}],"id":36},{"type":"rearrangeJob","note":"syndrome place A1 batch 0 aod 1","aod_id":1,"begin_locs":[[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[415,0,0,0],[418,0,0,0],[421,0,0,0],[433,0,0,0],[436,0,0,0],[439,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[434,0,0,0],[437,0,0,0],[440,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0],[541,0,0,0],[544,0,0,0],[547,0,0,0],[559,0,0,0],[562,0,0,0],[565,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[560,0,0,0],[563,0,0,0],[566,0,0,0]],"end_locs":[[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[415,0,0,0],[418,0,0,0],[421,0,0,0],[433,0,0,0],[436,0,0,0],[439,0,0,0],[416,0,0,0],[419,0,0,0],[422,0,0,0],[434,0,0,0],[437,0,0,0],[440,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0],[541,0,0,0],[544,0,0,0],[547,0,0,0],[559,0,0,0],[562,0,0,0],[565,0,0,0],[542,0,0,0],[545,0,0,0],[548,0,0,0],[560,0,0,0],[563,0,0,0],[566,0,0,0]],"begin_time":2912.8799027039445,"end_time":3000.1601892461886,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[27.0,75.0,99.0,147.0,171.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2912.8799027039445,"end_time":2913.8799027039445},{"type":"move","id":1,"begin_coord":[[{"id":414,"x":-82.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":415,"x":-92.0,"y":27.0},{"id":418,"x":-92.0,"y":99.0},{"id":421,"x":-92.0,"y":171.0},{"id":433,"x":-92.0,"y":75.0},{"id":436,"x":-92.0,"y":147.0},{"id":439,"x":-92.0,"y":219.0},{"id":416,"x":-102.0,"y":27.0},{"id":419,"x":-102.0,"y":99.0},{"id":422,"x":-102.0,"y":171.0},{"id":434,"x":-102.0,"y":75.0},{"id":437,"x":-102.0,"y":147.0},{"id":440,"x":-102.0,"y":219.0},{"id":477,"x":-42.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":495,"x":-42.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":478,"x":-56.0,"y":27.0},{"id":481,"x":-56.0,"y":99.0},{"id":484,"x":-56.0,"y":171.0},{"id":496,"x":-56.0,"y":75.0},{"id":499,"x":-56.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":479,"x":-70.0,"y":27.0},{"id":482,"x":-70.0,"y":99.0},{"id":485,"x":-70.0,"y":171.0},{"id":497,"x":-70.0,"y":75.0},{"id":500,"x":-70.0,"y":147.0},{"id":503,"x":-70.0,"y":219.0},{"id":540,"x":-10.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":558,"x":-10.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":541,"x":-20.0,"y":27.0},{"id":544,"x":-20.0,"y":99.0},{"id":547,"x":-20.0,"y":171.0},{"id":559,"x":-20.0,"y":75.0},{"id":562,"x":-20.0,"y":147.0},{"id":565,"x":-20.0,"y":219.0},{"id":542,"x":-30.0,"y":27.0},{"id":545,"x":-30.0,"y":99.0},{"id":548,"x":-30.0,"y":171.0},{"id":560,"x":-30.0,"y":75.0},{"id":563,"x":-30.0,"y":147.0},{"id":566,"x":-30.0,"y":219.0}]],"end_coord":[[{"id":414,"x":-82.0,"y":17.0},{"id":417,"x":-82.0,"y":89.0},{"id":420,"x":-82.0,"y":161.0},{"id":432,"x":-82.0,"y":65.0},{"id":435,"x":-82.0,"y":137.0},{"id":438,"x":-82.0,"y":209.0},{"id":415,"x":-92.0,"y":17.0},{"id":418,"x":-92.0,"y":89.0},{"id":421,"x":-92.0,"y":161.0},{"id":433,"x":-92.0,"y":65.0},{"id":436,"x":-92.0,"y":137.0},{"id":439,"x":-92.0,"y":209.0},{"id":416,"x":-102.0,"y":17.0},{"id":419,"x":-102.0,"y":89.0},{"id":422,"x":-102.0,"y":161.0},{"id":434,"x":-102.0,"y":65.0},{"id":437,"x":-102.0,"y":137.0},{"id":440,"x":-102.0,"y":209.0},{"id":477,"x":-42.0,"y":17.0},{"id":480,"x":-42.0,"y":89.0},{"id":483,"x":-42.0,"y":161.0},{"id":495,"x":-42.0,"y":65.0},{"id":498,"x":-42.0,"y":137.0},{"id":501,"x":-42.0,"y":209.0},{"id":478,"x":-56.0,"y":17.0},{"id":481,"x":-56.0,"y":89.0},{"id":484,"x":-56.0,"y":161.0},{"id":496,"x":-56.0,"y":65.0},{"id":499,"x":-56.0,"y":137.0},{"id":502,"x":-56.0,"y":209.0},{"id":479,"x":-70.0,"y":17.0},{"id":482,"x":-70.0,"y":89.0},{"id":485,"x":-70.0,"y":161.0},{"id":497,"x":-70.0,"y":65.0},{"id":500,"x":-70.0,"y":137.0},{"id":503,"x":-70.0,"y":209.0},{"id":540,"x":-10.0,"y":17.0},{"id":543,"x":-10.0,"y":89.0},{"id":546,"x":-10.0,"y":161.0},{"id":558,"x":-10.0,"y":65.0},{"id":561,"x":-10.0,"y":137.0},{"id":564,"x":-10.0,"y":209.0},{"id":541,"x":-20.0,"y":17.0},{"id":544,"x":-20.0,"y":89.0},{"id":547,"x":-20.0,"y":161.0},{"id":559,"x":-20.0,"y":65.0},{"id":562,"x":-20.0,"y":137.0},{"id":565,"x":-20.0,"y":209.0},{"id":542,"x":-30.0,"y":17.0},{"id":545,"x":-30.0,"y":89.0},{"id":548,"x":-30.0,"y":161.0},{"id":560,"x":-30.0,"y":65.0},{"id":563,"x":-30.0,"y":137.0},{"id":566,"x":-30.0,"y":209.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,75.0,99.0,147.0,171.0,219.0],"row_y_end":[17.0,65.0,89.0,137.0,161.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":2913.8799027039445,"end_time":2999.1601892461886},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":2999.1601892461886,"end_time":3000.1601892461886}],"id":37},{"type":"rydberg","begin_time":3000.1601892461886,"end_time":3000.5201892461887,"interaction_pairs":[{"data_id":18,"check_id":63},{"data_id":19,"check_id":64},{"data_id":20,"check_id":65},{"data_id":21,"check_id":66},{"data_id":22,"check_id":67},{"data_id":23,"check_id":68},{"data_id":24,"check_id":69},{"data_id":25,"check_id":70},{"data_id":26,"check_id":71},{"data_id":0,"check_id":72},{"data_id":1,"check_id":73},{"data_id":2,"check_id":74},{"data_id":3,"check_id":75},{"data_id":4,"check_id":76},{"data_id":5,"check_id":77},{"data_id":6,"check_id":78},{"data_id":7,"check_id":79},{"data_id":8,"check_id":80},{"data_id":27,"check_id":81},{"data_id":28,"check_id":82},{"data_id":29,"check_id":83},{"data_id":30,"check_id":84},{"data_id":31,"check_id":85},{"data_id":32,"check_id":86},{"data_id":33,"check_id":87},{"data_id":34,"check_id":88},{"data_id":35,"check_id":89},{"data_id":396,"check_id":414},{"data_id":397,"check_id":415},{"data_id":398,"check_id":416},{"data_id":399,"check_id":417},{"data_id":400,"check_id":418},{"data_id":401,"check_id":419},{"data_id":402,"check_id":420},{"data_id":403,"check_id":421},{"data_id":404,"check_id":422},{"data_id":387,"check_id":432},{"data_id":388,"check_id":433},{"data_id":389,"check_id":434},{"data_id":390,"check_id":435},{"data_id":391,"check_id":436},{"data_id":392,"check_id":437},{"data_id":393,"check_id":438},{"data_id":394,"check_id":439},{"data_id":395,"check_id":440},{"data_id":144,"check_id":189},{"data_id":145,"check_id":190},{"data_id":146,"check_id":191},{"data_id":147,"check_id":192},{"data_id":148,"check_id":193},{"data_id":149,"check_id":194},{"data_id":150,"check_id":195},{"data_id":151,"check_id":196},{"data_id":152,"check_id":197},{"data_id":126,"check_id":198},{"data_id":127,"check_id":199},{"data_id":128,"check_id":200},{"data_id":129,"check_id":201},{"data_id":130,"check_id":202},{"data_id":131,"check_id":203},{"data_id":132,"check_id":204},{"data_id":133,"check_id":205},{"data_id":134,"check_id":206},{"data_id":153,"check_id":207},{"data_id":154,"check_id":208},{"data_id":155,"check_id":209},{"data_id":156,"check_id":210},{"data_id":157,"check_id":211},{"data_id":158,"check_id":212},{"data_id":159,"check_id":213},{"data_id":160,"check_id":214},{"data_id":161,"check_id":215},{"data_id":459,"check_id":477},{"data_id":460,"check_id":478},{"data_id":461,"check_id":479},{"data_id":462,"check_id":480},{"data_id":463,"check_id":481},{"data_id":464,"check_id":482},{"data_id":465,"check_id":483},{"data_id":466,"check_id":484},{"data_id":467,"check_id":485},{"data_id":450,"check_id":495},{"data_id":451,"check_id":496},{"data_id":452,"check_id":497},{"data_id":453,"check_id":498},{"data_id":454,"check_id":499},{"data_id":455,"check_id":500},{"data_id":456,"check_id":501},{"data_id":457,"check_id":502},{"data_id":458,"check_id":503},{"data_id":270,"check_id":315},{"data_id":271,"check_id":316},{"data_id":272,"check_id":317},{"data_id":273,"check_id":318},{"data_id":274,"check_id":319},{"data_id":275,"check_id":320},{"data_id":276,"check_id":321},{"data_id":277,"check_id":322},{"data_id":278,"check_id":323},{"data_id":252,"check_id":324},{"data_id":253,"check_id":325},{"data_id":254,"check_id":326},{"data_id":255,"check_id":327},{"data_id":256,"check_id":328},{"data_id":257,"check_id":329},{"data_id":258,"check_id":330},{"data_id":259,"check_id":331},{"data_id":260,"check_id":332},{"data_id":279,"check_id":333},{"data_id":280,"check_id":334},{"data_id":281,"check_id":335},{"data_id":282,"check_id":336},{"data_id":283,"check_id":337},{"data_id":284,"check_id":338},{"data_id":285,"check_id":339},{"data_id":286,"check_id":340},{"data_id":287,"check_id":341},{"data_id":522,"check_id":540},{"data_id":523,"check_id":541},{"data_id":524,"check_id":542},{"data_id":525,"check_id":543},{"data_id":526,"check_id":544},{"data_id":527,"check_id":545},{"data_id":528,"check_id":546},{"data_id":529,"check_id":547},{"data_id":530,"check_id":548},{"data_id":513,"check_id":558},{"data_id":514,"check_id":559},{"data_id":515,"check_id":560},{"data_id":516,"check_id":561},{"data_id":517,"check_id":562},{"data_id":518,"check_id":563},{"data_id":519,"check_id":564},{"data_id":520,"check_id":565},{"data_id":521,"check_id":566}],"term_label":"syndrome A1","flash_color":"0,0,255","note":"rydberg: syndrome A1","id":38},{"type":"rearrangeJob","note":"syndrome return A1 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[0,0,0,0],[1,0,0,0],[2,0,0,0],[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[27,0,0,0],[28,0,0,0],[29,0,0,0],[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[0,0,0,0],[1,0,0,0],[2,0,0,0],[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[27,0,0,0],[28,0,0,0],[29,0,0,0],[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":3000.5201892461887,"end_time":3087.800475788433,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":3000.5201892461887,"end_time":3001.5201892461887},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":59.0},{"id":19,"x":-251.9818166789402,"y":59.0},{"id":20,"x":-270.31211945876356,"y":59.0},{"id":21,"x":-233.65151389911682,"y":131.0},{"id":22,"x":-251.9818166789402,"y":131.0},{"id":23,"x":-270.31211945876356,"y":131.0},{"id":24,"x":-233.65151389911682,"y":203.0},{"id":25,"x":-251.9818166789402,"y":203.0},{"id":26,"x":-270.31211945876356,"y":203.0},{"id":0,"x":-233.65151389911682,"y":11.0},{"id":1,"x":-251.9818166789402,"y":11.0},{"id":2,"x":-270.31211945876356,"y":11.0},{"id":3,"x":-233.65151389911682,"y":83.0},{"id":4,"x":-251.9818166789402,"y":83.0},{"id":5,"x":-270.31211945876356,"y":83.0},{"id":6,"x":-233.65151389911682,"y":155.0},{"id":7,"x":-251.9818166789402,"y":155.0},{"id":8,"x":-270.31211945876356,"y":155.0},{"id":27,"x":-242.8166652890285,"y":41.0},{"id":28,"x":-261.14696806885183,"y":41.0},{"id":29,"x":-279.47727084867523,"y":41.0},{"id":30,"x":-242.8166652890285,"y":113.0},{"id":31,"x":-261.14696806885183,"y":113.0},{"id":32,"x":-279.47727084867523,"y":113.0},{"id":33,"x":-242.8166652890285,"y":185.0},{"id":34,"x":-261.14696806885183,"y":185.0},{"id":35,"x":-279.47727084867523,"y":185.0},{"id":414,"x":-82.0,"y":17.0},{"id":415,"x":-92.0,"y":17.0},{"id":416,"x":-102.0,"y":17.0},{"id":417,"x":-82.0,"y":89.0},{"id":418,"x":-92.0,"y":89.0},{"id":419,"x":-102.0,"y":89.0},{"id":420,"x":-82.0,"y":161.0},{"id":421,"x":-92.0,"y":161.0},{"id":422,"x":-102.0,"y":161.0},{"id":432,"x":-82.0,"y":65.0},{"id":433,"x":-92.0,"y":65.0},{"id":434,"x":-102.0,"y":65.0},{"id":435,"x":-82.0,"y":137.0},{"id":436,"x":-92.0,"y":137.0},{"id":437,"x":-102.0,"y":137.0},{"id":438,"x":-82.0,"y":209.0},{"id":439,"x":-92.0,"y":209.0},{"id":440,"x":-102.0,"y":209.0},{"id":144,"x":-175.8257569495584,"y":59.0},{"id":145,"x":-194.15605972938178,"y":59.0},{"id":146,"x":-212.48636250920512,"y":59.0},{"id":147,"x":-175.8257569495584,"y":131.0},{"id":148,"x":-194.15605972938178,"y":131.0},{"id":149,"x":-212.48636250920512,"y":131.0},{"id":150,"x":-175.8257569495584,"y":203.0},{"id":151,"x":-194.15605972938178,"y":203.0},{"id":152,"x":-212.48636250920512,"y":203.0},{"id":126,"x":-175.8257569495584,"y":11.0},{"id":127,"x":-194.15605972938178,"y":11.0},{"id":128,"x":-212.48636250920512,"y":11.0},{"id":129,"x":-175.8257569495584,"y":83.0},{"id":130,"x":-194.15605972938178,"y":83.0},{"id":131,"x":-212.48636250920512,"y":83.0},{"id":132,"x":-175.8257569495584,"y":155.0},{"id":133,"x":-194.15605972938178,"y":155.0},{"id":134,"x":-212.48636250920512,"y":155.0},{"id":153,"x":-184.99090833947008,"y":41.0},{"id":154,"x":-203.32121111929345,"y":41.0},{"id":155,"x":-221.65151389911682,"y":41.0},{"id":156,"x":-184.99090833947008,"y":113.0},{"id":157,"x":-203.32121111929345,"y":113.0},{"id":158,"x":-221.65151389911682,"y":113.0},{"id":159,"x":-184.99090833947008,"y":185.0},{"id":160,"x":-203.32121111929345,"y":185.0},{"id":161,"x":-221.65151389911682,"y":185.0},{"id":477,"x":-42.0,"y":17.0},{"id":478,"x":-56.0,"y":17.0},{"id":479,"x":-70.0,"y":17.0},{"id":480,"x":-42.0,"y":89.0},{"id":481,"x":-56.0,"y":89.0},{"id":482,"x":-70.0,"y":89.0},{"id":483,"x":-42.0,"y":161.0},{"id":484,"x":-56.0,"y":161.0},{"id":485,"x":-70.0,"y":161.0},{"id":495,"x":-42.0,"y":65.0},{"id":496,"x":-56.0,"y":65.0},{"id":497,"x":-70.0,"y":65.0},{"id":498,"x":-42.0,"y":137.0},{"id":499,"x":-56.0,"y":137.0},{"id":500,"x":-70.0,"y":137.0},{"id":501,"x":-42.0,"y":209.0},{"id":502,"x":-56.0,"y":209.0},{"id":503,"x":-70.0,"y":209.0},{"id":270,"x":-118.0,"y":59.0},{"id":271,"x":-136.33030277982337,"y":59.0},{"id":272,"x":-154.6606055596467,"y":59.0},{"id":273,"x":-118.0,"y":131.0},{"id":274,"x":-136.33030277982337,"y":131.0},{"id":275,"x":-154.6606055596467,"y":131.0},{"id":276,"x":-118.0,"y":203.0},{"id":277,"x":-136.33030277982337,"y":203.0},{"id":278,"x":-154.6606055596467,"y":203.0},{"id":252,"x":-118.0,"y":11.0},{"id":253,"x":-136.33030277982337,"y":11.0},{"id":254,"x":-154.6606055596467,"y":11.0},{"id":255,"x":-118.0,"y":83.0},{"id":256,"x":-136.33030277982337,"y":83.0},{"id":257,"x":-154.6606055596467,"y":83.0},{"id":258,"x":-118.0,"y":155.0},{"id":259,"x":-136.33030277982337,"y":155.0},{"id":260,"x":-154.6606055596467,"y":155.0},{"id":279,"x":-127.16515138991168,"y":41.0},{"id":280,"x":-145.49545416973504,"y":41.0},{"id":281,"x":-163.8257569495584,"y":41.0},{"id":282,"x":-127.16515138991168,"y":113.0},{"id":283,"x":-145.49545416973504,"y":113.0},{"id":284,"x":-163.8257569495584,"y":113.0},{"id":285,"x":-127.16515138991168,"y":185.0},{"id":286,"x":-145.49545416973504,"y":185.0},{"id":287,"x":-163.8257569495584,"y":185.0},{"id":540,"x":-10.0,"y":17.0},{"id":541,"x":-20.0,"y":17.0},{"id":542,"x":-30.0,"y":17.0},{"id":543,"x":-10.0,"y":89.0},{"id":544,"x":-20.0,"y":89.0},{"id":545,"x":-30.0,"y":89.0},{"id":546,"x":-10.0,"y":161.0},{"id":547,"x":-20.0,"y":161.0},{"id":548,"x":-30.0,"y":161.0},{"id":558,"x":-10.0,"y":65.0},{"id":559,"x":-20.0,"y":65.0},{"id":560,"x":-30.0,"y":65.0},{"id":561,"x":-10.0,"y":137.0},{"id":562,"x":-20.0,"y":137.0},{"id":563,"x":-30.0,"y":137.0},{"id":564,"x":-10.0,"y":209.0},{"id":565,"x":-20.0,"y":209.0},{"id":566,"x":-30.0,"y":209.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":27,"x":-242.8166652890285,"y":51.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":495,"x":-42.0,"y":75.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":270,"x":-118.0,"y":69.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"row_y_end":[21.0,27.0,51.0,69.0,75.0,93.0,99.0,123.0,141.0,147.0,165.0,171.0,195.0,213.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":3001.5201892461887,"end_time":3086.800475788433},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26],"begin_time":3086.800475788433,"end_time":3087.800475788433}],"id":39},{"type":"rearrangeJob","note":"syndrome place A2 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0]],"end_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0]],"begin_time":3087.800475788433,"end_time":3256.0423587071596,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0],"begin_time":3087.800475788433,"end_time":3088.800475788433},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":270,"x":-118.0,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":252,"x":-118.0,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0}]],"end_coord":[[{"id":18,"x":-270.31211945876356,"y":59.0},{"id":21,"x":-270.31211945876356,"y":131.0},{"id":24,"x":-270.31211945876356,"y":203.0},{"id":0,"x":-270.31211945876356,"y":11.0},{"id":3,"x":-270.31211945876356,"y":83.0},{"id":6,"x":-270.31211945876356,"y":155.0},{"id":27,"x":-279.47727084867523,"y":41.0},{"id":30,"x":-279.47727084867523,"y":113.0},{"id":33,"x":-279.47727084867523,"y":185.0},{"id":144,"x":-212.48636250920512,"y":59.0},{"id":147,"x":-212.48636250920512,"y":131.0},{"id":150,"x":-212.48636250920512,"y":203.0},{"id":126,"x":-212.48636250920512,"y":11.0},{"id":129,"x":-212.48636250920512,"y":83.0},{"id":132,"x":-212.48636250920512,"y":155.0},{"id":153,"x":-221.65151389911682,"y":41.0},{"id":156,"x":-221.65151389911682,"y":113.0},{"id":159,"x":-221.65151389911682,"y":185.0},{"id":270,"x":-154.6606055596467,"y":59.0},{"id":273,"x":-154.6606055596467,"y":131.0},{"id":276,"x":-154.6606055596467,"y":203.0},{"id":252,"x":-154.6606055596467,"y":11.0},{"id":255,"x":-154.6606055596467,"y":83.0},{"id":258,"x":-154.6606055596467,"y":155.0},{"id":279,"x":-163.8257569495584,"y":41.0},{"id":282,"x":-163.8257569495584,"y":113.0},{"id":285,"x":-163.8257569495584,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"row_y_end":[11.0,41.0,59.0,83.0,113.0,131.0,155.0,185.0,203.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467],"begin_time":3088.800475788433,"end_time":3255.0423587071596},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5],"begin_time":3255.0423587071596,"end_time":3256.0423587071596}],"id":40},{"type":"rearrangeJob","note":"syndrome place A2 batch 0 aod 1","aod_id":1,"begin_locs":[[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0]],"end_locs":[[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0]],"begin_time":3087.800475788433,"end_time":3256.0423587071596,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[27.0,75.0,99.0,147.0,171.0,219.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-82.0,-42.0,-10.0],"begin_time":3087.800475788433,"end_time":3088.800475788433},{"type":"move","id":1,"begin_coord":[[{"id":477,"x":-42.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":495,"x":-42.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":414,"x":-82.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":540,"x":-10.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":558,"x":-10.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0}]],"end_coord":[[{"id":477,"x":-70.0,"y":17.0},{"id":480,"x":-70.0,"y":89.0},{"id":483,"x":-70.0,"y":161.0},{"id":495,"x":-70.0,"y":65.0},{"id":498,"x":-70.0,"y":137.0},{"id":501,"x":-70.0,"y":209.0},{"id":414,"x":-102.0,"y":17.0},{"id":417,"x":-102.0,"y":89.0},{"id":420,"x":-102.0,"y":161.0},{"id":432,"x":-102.0,"y":65.0},{"id":435,"x":-102.0,"y":137.0},{"id":438,"x":-102.0,"y":209.0},{"id":540,"x":-30.0,"y":17.0},{"id":543,"x":-30.0,"y":89.0},{"id":546,"x":-30.0,"y":161.0},{"id":558,"x":-30.0,"y":65.0},{"id":561,"x":-30.0,"y":137.0},{"id":564,"x":-30.0,"y":209.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,75.0,99.0,147.0,171.0,219.0],"row_y_end":[17.0,65.0,89.0,137.0,161.0,209.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-82.0,-42.0,-10.0],"col_x_end":[-102.0,-70.0,-30.0],"begin_time":3088.800475788433,"end_time":3255.0423587071596},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2],"begin_time":3255.0423587071596,"end_time":3256.0423587071596}],"id":41},{"type":"rearrangeJob","note":"syndrome place A2 batch 0 aod 2","aod_id":2,"begin_locs":[[19,0,0,0],[20,0,0,0],[22,0,0,0],[23,0,0,0],[25,0,0,0],[26,0,0,0],[1,0,0,0],[2,0,0,0],[4,0,0,0],[5,0,0,0],[7,0,0,0],[8,0,0,0],[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[145,0,0,0],[146,0,0,0],[148,0,0,0],[149,0,0,0],[151,0,0,0],[152,0,0,0],[127,0,0,0],[128,0,0,0],[130,0,0,0],[131,0,0,0],[133,0,0,0],[134,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[271,0,0,0],[272,0,0,0],[274,0,0,0],[275,0,0,0],[277,0,0,0],[278,0,0,0],[253,0,0,0],[254,0,0,0],[256,0,0,0],[257,0,0,0],[259,0,0,0],[260,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0]],"end_locs":[[19,0,0,0],[20,0,0,0],[22,0,0,0],[23,0,0,0],[25,0,0,0],[26,0,0,0],[1,0,0,0],[2,0,0,0],[4,0,0,0],[5,0,0,0],[7,0,0,0],[8,0,0,0],[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[145,0,0,0],[146,0,0,0],[148,0,0,0],[149,0,0,0],[151,0,0,0],[152,0,0,0],[127,0,0,0],[128,0,0,0],[130,0,0,0],[131,0,0,0],[133,0,0,0],[134,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[271,0,0,0],[272,0,0,0],[274,0,0,0],[275,0,0,0],[277,0,0,0],[278,0,0,0],[253,0,0,0],[254,0,0,0],[256,0,0,0],[257,0,0,0],[259,0,0,0],[260,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0]],"begin_time":3087.800475788433,"end_time":3256.0423587071596,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337],"begin_time":3087.800475788433,"end_time":3088.800475788433},{"type":"move","id":1,"begin_coord":[[{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0}]],"end_coord":[[{"id":19,"x":-233.65151389911682,"y":59.0},{"id":20,"x":-251.9818166789402,"y":59.0},{"id":22,"x":-233.65151389911682,"y":131.0},{"id":23,"x":-251.9818166789402,"y":131.0},{"id":25,"x":-233.65151389911682,"y":203.0},{"id":26,"x":-251.9818166789402,"y":203.0},{"id":1,"x":-233.65151389911682,"y":11.0},{"id":2,"x":-251.9818166789402,"y":11.0},{"id":4,"x":-233.65151389911682,"y":83.0},{"id":5,"x":-251.9818166789402,"y":83.0},{"id":7,"x":-233.65151389911682,"y":155.0},{"id":8,"x":-251.9818166789402,"y":155.0},{"id":28,"x":-242.8166652890285,"y":41.0},{"id":29,"x":-261.14696806885183,"y":41.0},{"id":31,"x":-242.8166652890285,"y":113.0},{"id":32,"x":-261.14696806885183,"y":113.0},{"id":34,"x":-242.8166652890285,"y":185.0},{"id":35,"x":-261.14696806885183,"y":185.0},{"id":145,"x":-175.8257569495584,"y":59.0},{"id":146,"x":-194.15605972938178,"y":59.0},{"id":148,"x":-175.8257569495584,"y":131.0},{"id":149,"x":-194.15605972938178,"y":131.0},{"id":151,"x":-175.8257569495584,"y":203.0},{"id":152,"x":-194.15605972938178,"y":203.0},{"id":127,"x":-175.8257569495584,"y":11.0},{"id":128,"x":-194.15605972938178,"y":11.0},{"id":130,"x":-175.8257569495584,"y":83.0},{"id":131,"x":-194.15605972938178,"y":83.0},{"id":133,"x":-175.8257569495584,"y":155.0},{"id":134,"x":-194.15605972938178,"y":155.0},{"id":154,"x":-184.99090833947008,"y":41.0},{"id":155,"x":-203.32121111929345,"y":41.0},{"id":157,"x":-184.99090833947008,"y":113.0},{"id":158,"x":-203.32121111929345,"y":113.0},{"id":160,"x":-184.99090833947008,"y":185.0},{"id":161,"x":-203.32121111929345,"y":185.0},{"id":271,"x":-118.0,"y":59.0},{"id":272,"x":-136.33030277982337,"y":59.0},{"id":274,"x":-118.0,"y":131.0},{"id":275,"x":-136.33030277982337,"y":131.0},{"id":277,"x":-118.0,"y":203.0},{"id":278,"x":-136.33030277982337,"y":203.0},{"id":253,"x":-118.0,"y":11.0},{"id":254,"x":-136.33030277982337,"y":11.0},{"id":256,"x":-118.0,"y":83.0},{"id":257,"x":-136.33030277982337,"y":83.0},{"id":259,"x":-118.0,"y":155.0},{"id":260,"x":-136.33030277982337,"y":155.0},{"id":280,"x":-127.16515138991168,"y":41.0},{"id":281,"x":-145.49545416973504,"y":41.0},{"id":283,"x":-127.16515138991168,"y":113.0},{"id":284,"x":-145.49545416973504,"y":113.0},{"id":286,"x":-127.16515138991168,"y":185.0},{"id":287,"x":-145.49545416973504,"y":185.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[21.0,51.0,69.0,93.0,123.0,141.0,165.0,195.0,213.0],"row_y_end":[11.0,41.0,59.0,83.0,113.0,131.0,155.0,185.0,203.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337],"col_x_end":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":3088.800475788433,"end_time":3255.0423587071596},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11],"begin_time":3255.0423587071596,"end_time":3256.0423587071596}],"id":42},{"type":"rearrangeJob","note":"syndrome place A2 batch 0 aod 3","aod_id":3,"begin_locs":[[478,0,0,0],[479,0,0,0],[481,0,0,0],[482,0,0,0],[484,0,0,0],[485,0,0,0],[496,0,0,0],[497,0,0,0],[499,0,0,0],[500,0,0,0],[502,0,0,0],[503,0,0,0],[415,0,0,0],[416,0,0,0],[418,0,0,0],[419,0,0,0],[421,0,0,0],[422,0,0,0],[433,0,0,0],[434,0,0,0],[436,0,0,0],[437,0,0,0],[439,0,0,0],[440,0,0,0],[541,0,0,0],[542,0,0,0],[544,0,0,0],[545,0,0,0],[547,0,0,0],[548,0,0,0],[559,0,0,0],[560,0,0,0],[562,0,0,0],[563,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[478,0,0,0],[479,0,0,0],[481,0,0,0],[482,0,0,0],[484,0,0,0],[485,0,0,0],[496,0,0,0],[497,0,0,0],[499,0,0,0],[500,0,0,0],[502,0,0,0],[503,0,0,0],[415,0,0,0],[416,0,0,0],[418,0,0,0],[419,0,0,0],[421,0,0,0],[422,0,0,0],[433,0,0,0],[434,0,0,0],[436,0,0,0],[437,0,0,0],[439,0,0,0],[440,0,0,0],[541,0,0,0],[542,0,0,0],[544,0,0,0],[545,0,0,0],[547,0,0,0],[548,0,0,0],[559,0,0,0],[560,0,0,0],[562,0,0,0],[563,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":3087.800475788433,"end_time":3256.0423587071596,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5],"row_loc":[],"row_y":[27.0,75.0,99.0,147.0,171.0,219.0],"col_id":[0,1,2,3,4,5],"col_loc":[],"col_x":[-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"begin_time":3087.800475788433,"end_time":3088.800475788433},{"type":"move","id":1,"begin_coord":[[{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"end_coord":[[{"id":478,"x":-42.0,"y":17.0},{"id":479,"x":-56.0,"y":17.0},{"id":481,"x":-42.0,"y":89.0},{"id":482,"x":-56.0,"y":89.0},{"id":484,"x":-42.0,"y":161.0},{"id":485,"x":-56.0,"y":161.0},{"id":496,"x":-42.0,"y":65.0},{"id":497,"x":-56.0,"y":65.0},{"id":499,"x":-42.0,"y":137.0},{"id":500,"x":-56.0,"y":137.0},{"id":502,"x":-42.0,"y":209.0},{"id":503,"x":-56.0,"y":209.0},{"id":415,"x":-82.0,"y":17.0},{"id":416,"x":-92.0,"y":17.0},{"id":418,"x":-82.0,"y":89.0},{"id":419,"x":-92.0,"y":89.0},{"id":421,"x":-82.0,"y":161.0},{"id":422,"x":-92.0,"y":161.0},{"id":433,"x":-82.0,"y":65.0},{"id":434,"x":-92.0,"y":65.0},{"id":436,"x":-82.0,"y":137.0},{"id":437,"x":-92.0,"y":137.0},{"id":439,"x":-82.0,"y":209.0},{"id":440,"x":-92.0,"y":209.0},{"id":541,"x":-10.0,"y":17.0},{"id":542,"x":-20.0,"y":17.0},{"id":544,"x":-10.0,"y":89.0},{"id":545,"x":-20.0,"y":89.0},{"id":547,"x":-10.0,"y":161.0},{"id":548,"x":-20.0,"y":161.0},{"id":559,"x":-10.0,"y":65.0},{"id":560,"x":-20.0,"y":65.0},{"id":562,"x":-10.0,"y":137.0},{"id":563,"x":-20.0,"y":137.0},{"id":565,"x":-10.0,"y":209.0},{"id":566,"x":-20.0,"y":209.0}]],"row_id":[0,1,2,3,4,5],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,75.0,99.0,147.0,171.0,219.0],"row_y_end":[17.0,65.0,89.0,137.0,161.0,209.0],"col_id":[0,1,2,3,4,5],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"col_x_end":[-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"begin_time":3088.800475788433,"end_time":3255.0423587071596},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5],"col_id":[0,1,2,3,4,5],"begin_time":3255.0423587071596,"end_time":3256.0423587071596}],"id":43},{"type":"rydberg","begin_time":3256.0423587071596,"end_time":3256.4023587071597,"interaction_pairs":[{"data_id":19,"check_id":63},{"data_id":20,"check_id":64},{"data_id":18,"check_id":65},{"data_id":22,"check_id":66},{"data_id":23,"check_id":67},{"data_id":21,"check_id":68},{"data_id":25,"check_id":69},{"data_id":26,"check_id":70},{"data_id":24,"check_id":71},{"data_id":1,"check_id":72},{"data_id":2,"check_id":73},{"data_id":0,"check_id":74},{"data_id":4,"check_id":75},{"data_id":5,"check_id":76},{"data_id":3,"check_id":77},{"data_id":7,"check_id":78},{"data_id":8,"check_id":79},{"data_id":6,"check_id":80},{"data_id":28,"check_id":81},{"data_id":29,"check_id":82},{"data_id":27,"check_id":83},{"data_id":31,"check_id":84},{"data_id":32,"check_id":85},{"data_id":30,"check_id":86},{"data_id":34,"check_id":87},{"data_id":35,"check_id":88},{"data_id":33,"check_id":89},{"data_id":398,"check_id":414},{"data_id":396,"check_id":415},{"data_id":397,"check_id":416},{"data_id":401,"check_id":417},{"data_id":399,"check_id":418},{"data_id":400,"check_id":419},{"data_id":404,"check_id":420},{"data_id":402,"check_id":421},{"data_id":403,"check_id":422},{"data_id":389,"check_id":432},{"data_id":387,"check_id":433},{"data_id":388,"check_id":434},{"data_id":392,"check_id":435},{"data_id":390,"check_id":436},{"data_id":391,"check_id":437},{"data_id":395,"check_id":438},{"data_id":393,"check_id":439},{"data_id":394,"check_id":440},{"data_id":145,"check_id":189},{"data_id":146,"check_id":190},{"data_id":144,"check_id":191},{"data_id":148,"check_id":192},{"data_id":149,"check_id":193},{"data_id":147,"check_id":194},{"data_id":151,"check_id":195},{"data_id":152,"check_id":196},{"data_id":150,"check_id":197},{"data_id":127,"check_id":198},{"data_id":128,"check_id":199},{"data_id":126,"check_id":200},{"data_id":130,"check_id":201},{"data_id":131,"check_id":202},{"data_id":129,"check_id":203},{"data_id":133,"check_id":204},{"data_id":134,"check_id":205},{"data_id":132,"check_id":206},{"data_id":154,"check_id":207},{"data_id":155,"check_id":208},{"data_id":153,"check_id":209},{"data_id":157,"check_id":210},{"data_id":158,"check_id":211},{"data_id":156,"check_id":212},{"data_id":160,"check_id":213},{"data_id":161,"check_id":214},{"data_id":159,"check_id":215},{"data_id":461,"check_id":477},{"data_id":459,"check_id":478},{"data_id":460,"check_id":479},{"data_id":464,"check_id":480},{"data_id":462,"check_id":481},{"data_id":463,"check_id":482},{"data_id":467,"check_id":483},{"data_id":465,"check_id":484},{"data_id":466,"check_id":485},{"data_id":452,"check_id":495},{"data_id":450,"check_id":496},{"data_id":451,"check_id":497},{"data_id":455,"check_id":498},{"data_id":453,"check_id":499},{"data_id":454,"check_id":500},{"data_id":458,"check_id":501},{"data_id":456,"check_id":502},{"data_id":457,"check_id":503},{"data_id":271,"check_id":315},{"data_id":272,"check_id":316},{"data_id":270,"check_id":317},{"data_id":274,"check_id":318},{"data_id":275,"check_id":319},{"data_id":273,"check_id":320},{"data_id":277,"check_id":321},{"data_id":278,"check_id":322},{"data_id":276,"check_id":323},{"data_id":253,"check_id":324},{"data_id":254,"check_id":325},{"data_id":252,"check_id":326},{"data_id":256,"check_id":327},{"data_id":257,"check_id":328},{"data_id":255,"check_id":329},{"data_id":259,"check_id":330},{"data_id":260,"check_id":331},{"data_id":258,"check_id":332},{"data_id":280,"check_id":333},{"data_id":281,"check_id":334},{"data_id":279,"check_id":335},{"data_id":283,"check_id":336},{"data_id":284,"check_id":337},{"data_id":282,"check_id":338},{"data_id":286,"check_id":339},{"data_id":287,"check_id":340},{"data_id":285,"check_id":341},{"data_id":524,"check_id":540},{"data_id":522,"check_id":541},{"data_id":523,"check_id":542},{"data_id":527,"check_id":543},{"data_id":525,"check_id":544},{"data_id":526,"check_id":545},{"data_id":530,"check_id":546},{"data_id":528,"check_id":547},{"data_id":529,"check_id":548},{"data_id":515,"check_id":558},{"data_id":513,"check_id":559},{"data_id":514,"check_id":560},{"data_id":518,"check_id":561},{"data_id":516,"check_id":562},{"data_id":517,"check_id":563},{"data_id":521,"check_id":564},{"data_id":519,"check_id":565},{"data_id":520,"check_id":566}],"term_label":"syndrome A2","flash_color":"0,0,255","note":"rydberg: syndrome A2","id":44},{"type":"rearrangeJob","note":"syndrome return A2 batch 0 aod 0","aod_id":0,"begin_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0]],"end_locs":[[18,0,0,0],[21,0,0,0],[24,0,0,0],[0,0,0,0],[3,0,0,0],[6,0,0,0],[27,0,0,0],[30,0,0,0],[33,0,0,0],[144,0,0,0],[147,0,0,0],[150,0,0,0],[126,0,0,0],[129,0,0,0],[132,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[270,0,0,0],[273,0,0,0],[276,0,0,0],[252,0,0,0],[255,0,0,0],[258,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[414,0,0,0],[417,0,0,0],[420,0,0,0],[432,0,0,0],[435,0,0,0],[438,0,0,0],[540,0,0,0],[543,0,0,0],[546,0,0,0],[558,0,0,0],[561,0,0,0],[564,0,0,0]],"begin_time":3256.4023587071597,"end_time":3424.6442416258865,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467,-102.0,-70.0,-30.0],"begin_time":3256.4023587071597,"end_time":3257.4023587071597},{"type":"move","id":1,"begin_coord":[[{"id":18,"x":-270.31211945876356,"y":59.0},{"id":21,"x":-270.31211945876356,"y":131.0},{"id":24,"x":-270.31211945876356,"y":203.0},{"id":0,"x":-270.31211945876356,"y":11.0},{"id":3,"x":-270.31211945876356,"y":83.0},{"id":6,"x":-270.31211945876356,"y":155.0},{"id":27,"x":-279.47727084867523,"y":41.0},{"id":30,"x":-279.47727084867523,"y":113.0},{"id":33,"x":-279.47727084867523,"y":185.0},{"id":144,"x":-212.48636250920512,"y":59.0},{"id":147,"x":-212.48636250920512,"y":131.0},{"id":150,"x":-212.48636250920512,"y":203.0},{"id":126,"x":-212.48636250920512,"y":11.0},{"id":129,"x":-212.48636250920512,"y":83.0},{"id":132,"x":-212.48636250920512,"y":155.0},{"id":153,"x":-221.65151389911682,"y":41.0},{"id":156,"x":-221.65151389911682,"y":113.0},{"id":159,"x":-221.65151389911682,"y":185.0},{"id":270,"x":-154.6606055596467,"y":59.0},{"id":273,"x":-154.6606055596467,"y":131.0},{"id":276,"x":-154.6606055596467,"y":203.0},{"id":252,"x":-154.6606055596467,"y":11.0},{"id":255,"x":-154.6606055596467,"y":83.0},{"id":258,"x":-154.6606055596467,"y":155.0},{"id":279,"x":-163.8257569495584,"y":41.0},{"id":282,"x":-163.8257569495584,"y":113.0},{"id":285,"x":-163.8257569495584,"y":185.0},{"id":477,"x":-70.0,"y":17.0},{"id":480,"x":-70.0,"y":89.0},{"id":483,"x":-70.0,"y":161.0},{"id":495,"x":-70.0,"y":65.0},{"id":498,"x":-70.0,"y":137.0},{"id":501,"x":-70.0,"y":209.0},{"id":414,"x":-102.0,"y":17.0},{"id":417,"x":-102.0,"y":89.0},{"id":420,"x":-102.0,"y":161.0},{"id":432,"x":-102.0,"y":65.0},{"id":435,"x":-102.0,"y":137.0},{"id":438,"x":-102.0,"y":209.0},{"id":540,"x":-30.0,"y":17.0},{"id":543,"x":-30.0,"y":89.0},{"id":546,"x":-30.0,"y":161.0},{"id":558,"x":-30.0,"y":65.0},{"id":561,"x":-30.0,"y":137.0},{"id":564,"x":-30.0,"y":209.0}]],"end_coord":[[{"id":18,"x":-233.65151389911682,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":270,"x":-118.0,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":252,"x":-118.0,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":477,"x":-42.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":495,"x":-42.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":414,"x":-82.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":540,"x":-10.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":558,"x":-10.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"row_y_end":[21.0,27.0,51.0,69.0,75.0,93.0,99.0,123.0,141.0,147.0,165.0,171.0,195.0,213.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-221.65151389911682,-212.48636250920512,-163.8257569495584,-154.6606055596467,-102.0,-70.0,-30.0],"col_x_end":[-242.8166652890285,-233.65151389911682,-184.99090833947008,-175.8257569495584,-127.16515138991168,-118.0,-82.0,-42.0,-10.0],"begin_time":3257.4023587071597,"end_time":3423.6442416258865},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":3423.6442416258865,"end_time":3424.6442416258865}],"id":45},{"type":"rearrangeJob","note":"syndrome return A2 batch 0 aod 1","aod_id":1,"begin_locs":[[19,0,0,0],[20,0,0,0],[22,0,0,0],[23,0,0,0],[25,0,0,0],[26,0,0,0],[1,0,0,0],[2,0,0,0],[4,0,0,0],[5,0,0,0],[7,0,0,0],[8,0,0,0],[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[145,0,0,0],[146,0,0,0],[148,0,0,0],[149,0,0,0],[151,0,0,0],[152,0,0,0],[127,0,0,0],[128,0,0,0],[130,0,0,0],[131,0,0,0],[133,0,0,0],[134,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[271,0,0,0],[272,0,0,0],[274,0,0,0],[275,0,0,0],[277,0,0,0],[278,0,0,0],[253,0,0,0],[254,0,0,0],[256,0,0,0],[257,0,0,0],[259,0,0,0],[260,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[478,0,0,0],[479,0,0,0],[481,0,0,0],[482,0,0,0],[484,0,0,0],[485,0,0,0],[496,0,0,0],[497,0,0,0],[499,0,0,0],[500,0,0,0],[502,0,0,0],[503,0,0,0],[415,0,0,0],[416,0,0,0],[418,0,0,0],[419,0,0,0],[421,0,0,0],[422,0,0,0],[433,0,0,0],[434,0,0,0],[436,0,0,0],[437,0,0,0],[439,0,0,0],[440,0,0,0],[541,0,0,0],[542,0,0,0],[544,0,0,0],[545,0,0,0],[547,0,0,0],[548,0,0,0],[559,0,0,0],[560,0,0,0],[562,0,0,0],[563,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[19,0,0,0],[20,0,0,0],[22,0,0,0],[23,0,0,0],[25,0,0,0],[26,0,0,0],[1,0,0,0],[2,0,0,0],[4,0,0,0],[5,0,0,0],[7,0,0,0],[8,0,0,0],[28,0,0,0],[29,0,0,0],[31,0,0,0],[32,0,0,0],[34,0,0,0],[35,0,0,0],[145,0,0,0],[146,0,0,0],[148,0,0,0],[149,0,0,0],[151,0,0,0],[152,0,0,0],[127,0,0,0],[128,0,0,0],[130,0,0,0],[131,0,0,0],[133,0,0,0],[134,0,0,0],[154,0,0,0],[155,0,0,0],[157,0,0,0],[158,0,0,0],[160,0,0,0],[161,0,0,0],[271,0,0,0],[272,0,0,0],[274,0,0,0],[275,0,0,0],[277,0,0,0],[278,0,0,0],[253,0,0,0],[254,0,0,0],[256,0,0,0],[257,0,0,0],[259,0,0,0],[260,0,0,0],[280,0,0,0],[281,0,0,0],[283,0,0,0],[284,0,0,0],[286,0,0,0],[287,0,0,0],[478,0,0,0],[479,0,0,0],[481,0,0,0],[482,0,0,0],[484,0,0,0],[485,0,0,0],[496,0,0,0],[497,0,0,0],[499,0,0,0],[500,0,0,0],[502,0,0,0],[503,0,0,0],[415,0,0,0],[416,0,0,0],[418,0,0,0],[419,0,0,0],[421,0,0,0],[422,0,0,0],[433,0,0,0],[434,0,0,0],[436,0,0,0],[437,0,0,0],[439,0,0,0],[440,0,0,0],[541,0,0,0],[542,0,0,0],[544,0,0,0],[545,0,0,0],[547,0,0,0],[548,0,0,0],[559,0,0,0],[560,0,0,0],[562,0,0,0],[563,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":3256.4023587071597,"end_time":3424.6442416258865,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc":[],"row_y":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"begin_time":3256.4023587071597,"end_time":3257.4023587071597},{"type":"move","id":1,"begin_coord":[[{"id":19,"x":-233.65151389911682,"y":59.0},{"id":20,"x":-251.9818166789402,"y":59.0},{"id":22,"x":-233.65151389911682,"y":131.0},{"id":23,"x":-251.9818166789402,"y":131.0},{"id":25,"x":-233.65151389911682,"y":203.0},{"id":26,"x":-251.9818166789402,"y":203.0},{"id":1,"x":-233.65151389911682,"y":11.0},{"id":2,"x":-251.9818166789402,"y":11.0},{"id":4,"x":-233.65151389911682,"y":83.0},{"id":5,"x":-251.9818166789402,"y":83.0},{"id":7,"x":-233.65151389911682,"y":155.0},{"id":8,"x":-251.9818166789402,"y":155.0},{"id":28,"x":-242.8166652890285,"y":41.0},{"id":29,"x":-261.14696806885183,"y":41.0},{"id":31,"x":-242.8166652890285,"y":113.0},{"id":32,"x":-261.14696806885183,"y":113.0},{"id":34,"x":-242.8166652890285,"y":185.0},{"id":35,"x":-261.14696806885183,"y":185.0},{"id":145,"x":-175.8257569495584,"y":59.0},{"id":146,"x":-194.15605972938178,"y":59.0},{"id":148,"x":-175.8257569495584,"y":131.0},{"id":149,"x":-194.15605972938178,"y":131.0},{"id":151,"x":-175.8257569495584,"y":203.0},{"id":152,"x":-194.15605972938178,"y":203.0},{"id":127,"x":-175.8257569495584,"y":11.0},{"id":128,"x":-194.15605972938178,"y":11.0},{"id":130,"x":-175.8257569495584,"y":83.0},{"id":131,"x":-194.15605972938178,"y":83.0},{"id":133,"x":-175.8257569495584,"y":155.0},{"id":134,"x":-194.15605972938178,"y":155.0},{"id":154,"x":-184.99090833947008,"y":41.0},{"id":155,"x":-203.32121111929345,"y":41.0},{"id":157,"x":-184.99090833947008,"y":113.0},{"id":158,"x":-203.32121111929345,"y":113.0},{"id":160,"x":-184.99090833947008,"y":185.0},{"id":161,"x":-203.32121111929345,"y":185.0},{"id":271,"x":-118.0,"y":59.0},{"id":272,"x":-136.33030277982337,"y":59.0},{"id":274,"x":-118.0,"y":131.0},{"id":275,"x":-136.33030277982337,"y":131.0},{"id":277,"x":-118.0,"y":203.0},{"id":278,"x":-136.33030277982337,"y":203.0},{"id":253,"x":-118.0,"y":11.0},{"id":254,"x":-136.33030277982337,"y":11.0},{"id":256,"x":-118.0,"y":83.0},{"id":257,"x":-136.33030277982337,"y":83.0},{"id":259,"x":-118.0,"y":155.0},{"id":260,"x":-136.33030277982337,"y":155.0},{"id":280,"x":-127.16515138991168,"y":41.0},{"id":281,"x":-145.49545416973504,"y":41.0},{"id":283,"x":-127.16515138991168,"y":113.0},{"id":284,"x":-145.49545416973504,"y":113.0},{"id":286,"x":-127.16515138991168,"y":185.0},{"id":287,"x":-145.49545416973504,"y":185.0},{"id":478,"x":-42.0,"y":17.0},{"id":479,"x":-56.0,"y":17.0},{"id":481,"x":-42.0,"y":89.0},{"id":482,"x":-56.0,"y":89.0},{"id":484,"x":-42.0,"y":161.0},{"id":485,"x":-56.0,"y":161.0},{"id":496,"x":-42.0,"y":65.0},{"id":497,"x":-56.0,"y":65.0},{"id":499,"x":-42.0,"y":137.0},{"id":500,"x":-56.0,"y":137.0},{"id":502,"x":-42.0,"y":209.0},{"id":503,"x":-56.0,"y":209.0},{"id":415,"x":-82.0,"y":17.0},{"id":416,"x":-92.0,"y":17.0},{"id":418,"x":-82.0,"y":89.0},{"id":419,"x":-92.0,"y":89.0},{"id":421,"x":-82.0,"y":161.0},{"id":422,"x":-92.0,"y":161.0},{"id":433,"x":-82.0,"y":65.0},{"id":434,"x":-92.0,"y":65.0},{"id":436,"x":-82.0,"y":137.0},{"id":437,"x":-92.0,"y":137.0},{"id":439,"x":-82.0,"y":209.0},{"id":440,"x":-92.0,"y":209.0},{"id":541,"x":-10.0,"y":17.0},{"id":542,"x":-20.0,"y":17.0},{"id":544,"x":-10.0,"y":89.0},{"id":545,"x":-20.0,"y":89.0},{"id":547,"x":-10.0,"y":161.0},{"id":548,"x":-20.0,"y":161.0},{"id":559,"x":-10.0,"y":65.0},{"id":560,"x":-20.0,"y":65.0},{"id":562,"x":-10.0,"y":137.0},{"id":563,"x":-20.0,"y":137.0},{"id":565,"x":-10.0,"y":209.0},{"id":566,"x":-20.0,"y":209.0}]],"end_coord":[[{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[11.0,17.0,41.0,59.0,65.0,83.0,89.0,113.0,131.0,137.0,155.0,161.0,185.0,203.0,209.0],"row_y_end":[21.0,27.0,51.0,69.0,75.0,93.0,99.0,123.0,141.0,147.0,165.0,171.0,195.0,213.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0,-92.0,-82.0,-56.0,-42.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-102.0,-92.0,-70.0,-56.0,-30.0,-20.0],"begin_time":3257.4023587071597,"end_time":3423.6442416258865},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":3423.6442416258865,"end_time":3424.6442416258865}],"id":46},{"type":"rearrangeJob","note":"concat: Z ancillas leave for the measurement zone batch 0 aod 0","aod_id":0,"begin_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0]],"end_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0]],"begin_time":3424.6442416258865,"end_time":3736.48290932248,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":3424.6442416258865,"end_time":3425.6442416258865},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":488,"x":-70.0,"y":39.0},{"id":491,"x":-70.0,"y":111.0},{"id":494,"x":-70.0,"y":183.0},{"id":497,"x":-70.0,"y":75.0},{"id":500,"x":-70.0,"y":147.0},{"id":503,"x":-70.0,"y":219.0},{"id":479,"x":-70.0,"y":27.0},{"id":482,"x":-70.0,"y":99.0},{"id":485,"x":-70.0,"y":171.0},{"id":486,"x":-42.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":495,"x":-42.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":477,"x":-42.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":487,"x":-56.0,"y":39.0},{"id":490,"x":-56.0,"y":111.0},{"id":493,"x":-56.0,"y":183.0},{"id":496,"x":-56.0,"y":75.0},{"id":499,"x":-56.0,"y":147.0},{"id":502,"x":-56.0,"y":219.0},{"id":478,"x":-56.0,"y":27.0},{"id":481,"x":-56.0,"y":99.0},{"id":484,"x":-56.0,"y":171.0}]],"end_coord":[[{"id":423,"x":50.0,"y":39.0},{"id":424,"x":40.0,"y":39.0},{"id":425,"x":30.0,"y":39.0},{"id":426,"x":50.0,"y":111.0},{"id":427,"x":40.0,"y":111.0},{"id":428,"x":30.0,"y":111.0},{"id":429,"x":50.0,"y":183.0},{"id":430,"x":40.0,"y":183.0},{"id":431,"x":30.0,"y":183.0},{"id":432,"x":50.0,"y":75.0},{"id":433,"x":40.0,"y":75.0},{"id":434,"x":30.0,"y":75.0},{"id":435,"x":50.0,"y":147.0},{"id":436,"x":40.0,"y":147.0},{"id":437,"x":30.0,"y":147.0},{"id":438,"x":50.0,"y":219.0},{"id":439,"x":40.0,"y":219.0},{"id":440,"x":30.0,"y":219.0},{"id":414,"x":50.0,"y":27.0},{"id":415,"x":40.0,"y":27.0},{"id":416,"x":30.0,"y":27.0},{"id":417,"x":50.0,"y":99.0},{"id":418,"x":40.0,"y":99.0},{"id":419,"x":30.0,"y":99.0},{"id":420,"x":50.0,"y":171.0},{"id":421,"x":40.0,"y":171.0},{"id":422,"x":30.0,"y":171.0},{"id":488,"x":62.0,"y":39.0},{"id":491,"x":62.0,"y":111.0},{"id":494,"x":62.0,"y":183.0},{"id":497,"x":62.0,"y":75.0},{"id":500,"x":62.0,"y":147.0},{"id":503,"x":62.0,"y":219.0},{"id":479,"x":62.0,"y":27.0},{"id":482,"x":62.0,"y":99.0},{"id":485,"x":62.0,"y":171.0},{"id":486,"x":82.0,"y":39.0},{"id":489,"x":82.0,"y":111.0},{"id":492,"x":82.0,"y":183.0},{"id":495,"x":82.0,"y":75.0},{"id":498,"x":82.0,"y":147.0},{"id":501,"x":82.0,"y":219.0},{"id":477,"x":82.0,"y":27.0},{"id":480,"x":82.0,"y":99.0},{"id":483,"x":82.0,"y":171.0},{"id":549,"x":114.0,"y":39.0},{"id":550,"x":104.0,"y":39.0},{"id":551,"x":94.0,"y":39.0},{"id":552,"x":114.0,"y":111.0},{"id":553,"x":104.0,"y":111.0},{"id":554,"x":94.0,"y":111.0},{"id":555,"x":114.0,"y":183.0},{"id":556,"x":104.0,"y":183.0},{"id":557,"x":94.0,"y":183.0},{"id":558,"x":114.0,"y":75.0},{"id":559,"x":104.0,"y":75.0},{"id":560,"x":94.0,"y":75.0},{"id":561,"x":114.0,"y":147.0},{"id":562,"x":104.0,"y":147.0},{"id":563,"x":94.0,"y":147.0},{"id":564,"x":114.0,"y":219.0},{"id":565,"x":104.0,"y":219.0},{"id":566,"x":94.0,"y":219.0},{"id":540,"x":114.0,"y":27.0},{"id":541,"x":104.0,"y":27.0},{"id":542,"x":94.0,"y":27.0},{"id":543,"x":114.0,"y":99.0},{"id":544,"x":104.0,"y":99.0},{"id":545,"x":94.0,"y":99.0},{"id":546,"x":114.0,"y":171.0},{"id":547,"x":104.0,"y":171.0},{"id":548,"x":94.0,"y":171.0},{"id":487,"x":72.0,"y":39.0},{"id":490,"x":72.0,"y":111.0},{"id":493,"x":72.0,"y":183.0},{"id":496,"x":72.0,"y":75.0},{"id":499,"x":72.0,"y":147.0},{"id":502,"x":72.0,"y":219.0},{"id":478,"x":72.0,"y":27.0},{"id":481,"x":72.0,"y":99.0},{"id":484,"x":72.0,"y":171.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"row_y_end":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[30.0,40.0,50.0,62.0,72.0,82.0,94.0,104.0,114.0],"begin_time":3425.6442416258865,"end_time":3735.48290932248},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":3735.48290932248,"end_time":3736.48290932248}],"id":47},{"type":"recolor","begin_time":3736.48290932248,"end_time":3736.48290932248,"changes":[{"id":423,"color":"#9e9e9e","sector":""},{"id":424,"color":"#9e9e9e","sector":""},{"id":425,"color":"#9e9e9e","sector":""},{"id":426,"color":"#9e9e9e","sector":""},{"id":427,"color":"#9e9e9e","sector":""},{"id":428,"color":"#9e9e9e","sector":""},{"id":429,"color":"#9e9e9e","sector":""},{"id":430,"color":"#9e9e9e","sector":""},{"id":431,"color":"#9e9e9e","sector":""},{"id":432,"color":"#9e9e9e","sector":""},{"id":433,"color":"#9e9e9e","sector":""},{"id":434,"color":"#9e9e9e","sector":""},{"id":435,"color":"#9e9e9e","sector":""},{"id":436,"color":"#9e9e9e","sector":""},{"id":437,"color":"#9e9e9e","sector":""},{"id":438,"color":"#9e9e9e","sector":""},{"id":439,"color":"#9e9e9e","sector":""},{"id":440,"color":"#9e9e9e","sector":""},{"id":414,"color":"#9e9e9e","sector":""},{"id":415,"color":"#9e9e9e","sector":""},{"id":416,"color":"#9e9e9e","sector":""},{"id":417,"color":"#9e9e9e","sector":""},{"id":418,"color":"#9e9e9e","sector":""},{"id":419,"color":"#9e9e9e","sector":""},{"id":420,"color":"#9e9e9e","sector":""},{"id":421,"color":"#9e9e9e","sector":""},{"id":422,"color":"#9e9e9e","sector":""},{"id":486,"color":"#9e9e9e","sector":""},{"id":487,"color":"#9e9e9e","sector":""},{"id":488,"color":"#9e9e9e","sector":""},{"id":489,"color":"#9e9e9e","sector":""},{"id":490,"color":"#9e9e9e","sector":""},{"id":491,"color":"#9e9e9e","sector":""},{"id":492,"color":"#9e9e9e","sector":""},{"id":493,"color":"#9e9e9e","sector":""},{"id":494,"color":"#9e9e9e","sector":""},{"id":495,"color":"#9e9e9e","sector":""},{"id":496,"color":"#9e9e9e","sector":""},{"id":497,"color":"#9e9e9e","sector":""},{"id":498,"color":"#9e9e9e","sector":""},{"id":499,"color":"#9e9e9e","sector":""},{"id":500,"color":"#9e9e9e","sector":""},{"id":501,"color":"#9e9e9e","sector":""},{"id":502,"color":"#9e9e9e","sector":""},{"id":503,"color":"#9e9e9e","sector":""},{"id":477,"color":"#9e9e9e","sector":""},{"id":478,"color":"#9e9e9e","sector":""},{"id":479,"color":"#9e9e9e","sector":""},{"id":480,"color":"#9e9e9e","sector":""},{"id":481,"color":"#9e9e9e","sector":""},{"id":482,"color":"#9e9e9e","sector":""},{"id":483,"color":"#9e9e9e","sector":""},{"id":484,"color":"#9e9e9e","sector":""},{"id":485,"color":"#9e9e9e","sector":""},{"id":549,"color":"#9e9e9e","sector":""},{"id":550,"color":"#9e9e9e","sector":""},{"id":551,"color":"#9e9e9e","sector":""},{"id":552,"color":"#9e9e9e","sector":""},{"id":553,"color":"#9e9e9e","sector":""},{"id":554,"color":"#9e9e9e","sector":""},{"id":555,"color":"#9e9e9e","sector":""},{"id":556,"color":"#9e9e9e","sector":""},{"id":557,"color":"#9e9e9e","sector":""},{"id":558,"color":"#9e9e9e","sector":""},{"id":559,"color":"#9e9e9e","sector":""},{"id":560,"color":"#9e9e9e","sector":""},{"id":561,"color":"#9e9e9e","sector":""},{"id":562,"color":"#9e9e9e","sector":""},{"id":563,"color":"#9e9e9e","sector":""},{"id":564,"color":"#9e9e9e","sector":""},{"id":565,"color":"#9e9e9e","sector":""},{"id":566,"color":"#9e9e9e","sector":""},{"id":540,"color":"#9e9e9e","sector":""},{"id":541,"color":"#9e9e9e","sector":""},{"id":542,"color":"#9e9e9e","sector":""},{"id":543,"color":"#9e9e9e","sector":""},{"id":544,"color":"#9e9e9e","sector":""},{"id":545,"color":"#9e9e9e","sector":""},{"id":546,"color":"#9e9e9e","sector":""},{"id":547,"color":"#9e9e9e","sector":""},{"id":548,"color":"#9e9e9e","sector":""}],"note":"(off-array) Z ancillas measured -> fresh |0> atoms","id":48},{"type":"rearrangeJob","note":"concat: fresh atoms return, pair with nearest data qubit batch 0 aod 0","aod_id":0,"begin_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0]],"end_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[488,0,0,0],[491,0,0,0],[494,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[497,0,0,0],[500,0,0,0],[503,0,0,0],[479,0,0,0],[482,0,0,0],[485,0,0,0],[486,0,0,0],[489,0,0,0],[492,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[487,0,0,0],[490,0,0,0],[493,0,0,0],[495,0,0,0],[498,0,0,0],[501,0,0,0],[477,0,0,0],[480,0,0,0],[483,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[496,0,0,0],[499,0,0,0],[502,0,0,0],[478,0,0,0],[481,0,0,0],[484,0,0,0]],"begin_time":3736.48290932248,"end_time":4049.189257735676,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[30.0,40.0,50.0,62.0,72.0,82.0,94.0,104.0,114.0],"begin_time":3736.48290932248,"end_time":3737.48290932248},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":50.0,"y":39.0},{"id":424,"x":40.0,"y":39.0},{"id":425,"x":30.0,"y":39.0},{"id":426,"x":50.0,"y":111.0},{"id":427,"x":40.0,"y":111.0},{"id":428,"x":30.0,"y":111.0},{"id":429,"x":50.0,"y":183.0},{"id":430,"x":40.0,"y":183.0},{"id":431,"x":30.0,"y":183.0},{"id":488,"x":62.0,"y":39.0},{"id":491,"x":62.0,"y":111.0},{"id":494,"x":62.0,"y":183.0},{"id":432,"x":50.0,"y":75.0},{"id":433,"x":40.0,"y":75.0},{"id":434,"x":30.0,"y":75.0},{"id":435,"x":50.0,"y":147.0},{"id":436,"x":40.0,"y":147.0},{"id":437,"x":30.0,"y":147.0},{"id":438,"x":50.0,"y":219.0},{"id":439,"x":40.0,"y":219.0},{"id":440,"x":30.0,"y":219.0},{"id":414,"x":50.0,"y":27.0},{"id":415,"x":40.0,"y":27.0},{"id":416,"x":30.0,"y":27.0},{"id":417,"x":50.0,"y":99.0},{"id":418,"x":40.0,"y":99.0},{"id":419,"x":30.0,"y":99.0},{"id":420,"x":50.0,"y":171.0},{"id":421,"x":40.0,"y":171.0},{"id":422,"x":30.0,"y":171.0},{"id":497,"x":62.0,"y":75.0},{"id":500,"x":62.0,"y":147.0},{"id":503,"x":62.0,"y":219.0},{"id":479,"x":62.0,"y":27.0},{"id":482,"x":62.0,"y":99.0},{"id":485,"x":62.0,"y":171.0},{"id":486,"x":82.0,"y":39.0},{"id":489,"x":82.0,"y":111.0},{"id":492,"x":82.0,"y":183.0},{"id":549,"x":114.0,"y":39.0},{"id":550,"x":104.0,"y":39.0},{"id":551,"x":94.0,"y":39.0},{"id":552,"x":114.0,"y":111.0},{"id":553,"x":104.0,"y":111.0},{"id":554,"x":94.0,"y":111.0},{"id":555,"x":114.0,"y":183.0},{"id":556,"x":104.0,"y":183.0},{"id":557,"x":94.0,"y":183.0},{"id":487,"x":72.0,"y":39.0},{"id":490,"x":72.0,"y":111.0},{"id":493,"x":72.0,"y":183.0},{"id":495,"x":82.0,"y":75.0},{"id":498,"x":82.0,"y":147.0},{"id":501,"x":82.0,"y":219.0},{"id":477,"x":82.0,"y":27.0},{"id":480,"x":82.0,"y":99.0},{"id":483,"x":82.0,"y":171.0},{"id":558,"x":114.0,"y":75.0},{"id":559,"x":104.0,"y":75.0},{"id":560,"x":94.0,"y":75.0},{"id":561,"x":114.0,"y":147.0},{"id":562,"x":104.0,"y":147.0},{"id":563,"x":94.0,"y":147.0},{"id":564,"x":114.0,"y":219.0},{"id":565,"x":104.0,"y":219.0},{"id":566,"x":94.0,"y":219.0},{"id":540,"x":114.0,"y":27.0},{"id":541,"x":104.0,"y":27.0},{"id":542,"x":94.0,"y":27.0},{"id":543,"x":114.0,"y":99.0},{"id":544,"x":104.0,"y":99.0},{"id":545,"x":94.0,"y":99.0},{"id":546,"x":114.0,"y":171.0},{"id":547,"x":104.0,"y":171.0},{"id":548,"x":94.0,"y":171.0},{"id":496,"x":72.0,"y":75.0},{"id":499,"x":72.0,"y":147.0},{"id":502,"x":72.0,"y":219.0},{"id":478,"x":72.0,"y":27.0},{"id":481,"x":72.0,"y":99.0},{"id":484,"x":72.0,"y":171.0}]],"end_coord":[[{"id":423,"x":-82.0,"y":53.0},{"id":424,"x":-92.0,"y":53.0},{"id":425,"x":-102.0,"y":53.0},{"id":426,"x":-82.0,"y":125.0},{"id":427,"x":-92.0,"y":125.0},{"id":428,"x":-102.0,"y":125.0},{"id":429,"x":-82.0,"y":197.0},{"id":430,"x":-92.0,"y":197.0},{"id":431,"x":-102.0,"y":197.0},{"id":488,"x":-70.0,"y":53.0},{"id":491,"x":-70.0,"y":125.0},{"id":494,"x":-70.0,"y":197.0},{"id":432,"x":-82.0,"y":65.0},{"id":433,"x":-92.0,"y":65.0},{"id":434,"x":-102.0,"y":65.0},{"id":435,"x":-82.0,"y":137.0},{"id":436,"x":-92.0,"y":137.0},{"id":437,"x":-102.0,"y":137.0},{"id":438,"x":-82.0,"y":209.0},{"id":439,"x":-92.0,"y":209.0},{"id":440,"x":-102.0,"y":209.0},{"id":414,"x":-82.0,"y":17.0},{"id":415,"x":-92.0,"y":17.0},{"id":416,"x":-102.0,"y":17.0},{"id":417,"x":-82.0,"y":89.0},{"id":418,"x":-92.0,"y":89.0},{"id":419,"x":-102.0,"y":89.0},{"id":420,"x":-82.0,"y":161.0},{"id":421,"x":-92.0,"y":161.0},{"id":422,"x":-102.0,"y":161.0},{"id":497,"x":-70.0,"y":65.0},{"id":500,"x":-70.0,"y":137.0},{"id":503,"x":-70.0,"y":209.0},{"id":479,"x":-70.0,"y":17.0},{"id":482,"x":-70.0,"y":89.0},{"id":485,"x":-70.0,"y":161.0},{"id":486,"x":-42.0,"y":53.0},{"id":489,"x":-42.0,"y":125.0},{"id":492,"x":-42.0,"y":197.0},{"id":549,"x":-10.0,"y":53.0},{"id":550,"x":-20.0,"y":53.0},{"id":551,"x":-30.0,"y":53.0},{"id":552,"x":-10.0,"y":125.0},{"id":553,"x":-20.0,"y":125.0},{"id":554,"x":-30.0,"y":125.0},{"id":555,"x":-10.0,"y":197.0},{"id":556,"x":-20.0,"y":197.0},{"id":557,"x":-30.0,"y":197.0},{"id":487,"x":-56.0,"y":53.0},{"id":490,"x":-56.0,"y":125.0},{"id":493,"x":-56.0,"y":197.0},{"id":495,"x":-42.0,"y":65.0},{"id":498,"x":-42.0,"y":137.0},{"id":501,"x":-42.0,"y":209.0},{"id":477,"x":-42.0,"y":17.0},{"id":480,"x":-42.0,"y":89.0},{"id":483,"x":-42.0,"y":161.0},{"id":558,"x":-10.0,"y":65.0},{"id":559,"x":-20.0,"y":65.0},{"id":560,"x":-30.0,"y":65.0},{"id":561,"x":-10.0,"y":137.0},{"id":562,"x":-20.0,"y":137.0},{"id":563,"x":-30.0,"y":137.0},{"id":564,"x":-10.0,"y":209.0},{"id":565,"x":-20.0,"y":209.0},{"id":566,"x":-30.0,"y":209.0},{"id":540,"x":-10.0,"y":17.0},{"id":541,"x":-20.0,"y":17.0},{"id":542,"x":-30.0,"y":17.0},{"id":543,"x":-10.0,"y":89.0},{"id":544,"x":-20.0,"y":89.0},{"id":545,"x":-30.0,"y":89.0},{"id":546,"x":-10.0,"y":161.0},{"id":547,"x":-20.0,"y":161.0},{"id":548,"x":-30.0,"y":161.0},{"id":496,"x":-56.0,"y":65.0},{"id":499,"x":-56.0,"y":137.0},{"id":502,"x":-56.0,"y":209.0},{"id":478,"x":-56.0,"y":17.0},{"id":481,"x":-56.0,"y":89.0},{"id":484,"x":-56.0,"y":161.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"row_y_end":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[30.0,40.0,50.0,62.0,72.0,82.0,94.0,104.0,114.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":3737.48290932248,"end_time":4048.189257735676},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":4048.189257735676,"end_time":4049.189257735676}],"id":49},{"type":"rydberg","begin_time":4049.189257735676,"end_time":4049.5492577356763,"interaction_pairs":[{"data_id":378,"check_id":423},{"data_id":379,"check_id":424},{"data_id":380,"check_id":425},{"data_id":381,"check_id":426},{"data_id":382,"check_id":427},{"data_id":383,"check_id":428},{"data_id":384,"check_id":429},{"data_id":385,"check_id":430},{"data_id":386,"check_id":431},{"data_id":387,"check_id":432},{"data_id":388,"check_id":433},{"data_id":389,"check_id":434},{"data_id":390,"check_id":435},{"data_id":391,"check_id":436},{"data_id":392,"check_id":437},{"data_id":393,"check_id":438},{"data_id":394,"check_id":439},{"data_id":395,"check_id":440},{"data_id":396,"check_id":414},{"data_id":397,"check_id":415},{"data_id":398,"check_id":416},{"data_id":399,"check_id":417},{"data_id":400,"check_id":418},{"data_id":401,"check_id":419},{"data_id":402,"check_id":420},{"data_id":403,"check_id":421},{"data_id":404,"check_id":422},{"data_id":441,"check_id":486},{"data_id":442,"check_id":487},{"data_id":443,"check_id":488},{"data_id":444,"check_id":489},{"data_id":445,"check_id":490},{"data_id":446,"check_id":491},{"data_id":447,"check_id":492},{"data_id":448,"check_id":493},{"data_id":449,"check_id":494},{"data_id":450,"check_id":495},{"data_id":451,"check_id":496},{"data_id":452,"check_id":497},{"data_id":453,"check_id":498},{"data_id":454,"check_id":499},{"data_id":455,"check_id":500},{"data_id":456,"check_id":501},{"data_id":457,"check_id":502},{"data_id":458,"check_id":503},{"data_id":459,"check_id":477},{"data_id":460,"check_id":478},{"data_id":461,"check_id":479},{"data_id":462,"check_id":480},{"data_id":463,"check_id":481},{"data_id":464,"check_id":482},{"data_id":465,"check_id":483},{"data_id":466,"check_id":484},{"data_id":467,"check_id":485},{"data_id":504,"check_id":549},{"data_id":505,"check_id":550},{"data_id":506,"check_id":551},{"data_id":507,"check_id":552},{"data_id":508,"check_id":553},{"data_id":509,"check_id":554},{"data_id":510,"check_id":555},{"data_id":511,"check_id":556},{"data_id":512,"check_id":557},{"data_id":513,"check_id":558},{"data_id":514,"check_id":559},{"data_id":515,"check_id":560},{"data_id":516,"check_id":561},{"data_id":517,"check_id":562},{"data_id":518,"check_id":563},{"data_id":519,"check_id":564},{"data_id":520,"check_id":565},{"data_id":521,"check_id":566},{"data_id":522,"check_id":540},{"data_id":523,"check_id":541},{"data_id":524,"check_id":542},{"data_id":525,"check_id":543},{"data_id":526,"check_id":544},{"data_id":527,"check_id":545},{"data_id":528,"check_id":546},{"data_id":529,"check_id":547},{"data_id":530,"check_id":548}],"term_label":"transversal CNOT (d=2 repetition concatenation)","flash_color":"0,0,255","note":"rydberg: transversal CNOT (d=2 repetition concatenation)","id":50},{"type":"recolor","begin_time":4049.5492577356763,"end_time":4049.5492577356763,"changes":[{"id":423,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":424,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":425,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":426,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":427,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":428,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":429,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":430,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":431,"color":"#b4d5b0","sector":"Q1\u2032\u2081"},{"id":432,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":433,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":434,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":435,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":436,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":437,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":438,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":439,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":440,"color":"#f7e7ad","sector":"Q2\u2032\u2081"},{"id":414,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":415,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":416,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":417,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":418,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":419,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":420,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":421,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":422,"color":"#f9cca0","sector":"Q3\u2032\u2081"},{"id":486,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":487,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":488,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":489,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":490,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":491,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":492,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":493,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":494,"color":"#b4d5b0","sector":"Q1\u2032\u2082"},{"id":495,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":496,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":497,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":498,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":499,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":500,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":501,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":502,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":503,"color":"#f7e7ad","sector":"Q2\u2032\u2082"},{"id":477,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":478,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":479,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":480,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":481,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":482,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":483,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":484,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":485,"color":"#f9cca0","sector":"Q3\u2032\u2082"},{"id":549,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":550,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":551,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":552,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":553,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":554,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":555,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":556,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":557,"color":"#b4d5b0","sector":"Q1\u2032\u2083"},{"id":558,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":559,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":560,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":561,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":562,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":563,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":564,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":565,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":566,"color":"#f7e7ad","sector":"Q2\u2032\u2083"},{"id":540,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":541,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":542,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":543,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":544,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":545,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":546,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":547,"color":"#f9cca0","sector":"Q3\u2032\u2083"},{"id":548,"color":"#f9cca0","sector":"Q3\u2032\u2083"}],"note":"ancillas become data twins (3D patches now 54 qubits)","id":51},{"type":"rearrangeJob","note":"concat: twins -> original traps batch 0 aod 0","aod_id":0,"begin_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0]],"end_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0]],"begin_time":4049.5492577356763,"end_time":4152.454253557579,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":4049.5492577356763,"end_time":4050.5492577356763},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-82.0,"y":53.0},{"id":424,"x":-92.0,"y":53.0},{"id":425,"x":-102.0,"y":53.0},{"id":426,"x":-82.0,"y":125.0},{"id":427,"x":-92.0,"y":125.0},{"id":428,"x":-102.0,"y":125.0},{"id":429,"x":-82.0,"y":197.0},{"id":430,"x":-92.0,"y":197.0},{"id":431,"x":-102.0,"y":197.0},{"id":486,"x":-42.0,"y":53.0},{"id":487,"x":-56.0,"y":53.0},{"id":488,"x":-70.0,"y":53.0},{"id":489,"x":-42.0,"y":125.0},{"id":490,"x":-56.0,"y":125.0},{"id":491,"x":-70.0,"y":125.0},{"id":492,"x":-42.0,"y":197.0},{"id":493,"x":-56.0,"y":197.0},{"id":494,"x":-70.0,"y":197.0},{"id":549,"x":-10.0,"y":53.0},{"id":550,"x":-20.0,"y":53.0},{"id":551,"x":-30.0,"y":53.0},{"id":552,"x":-10.0,"y":125.0},{"id":553,"x":-20.0,"y":125.0},{"id":554,"x":-30.0,"y":125.0},{"id":555,"x":-10.0,"y":197.0},{"id":556,"x":-20.0,"y":197.0},{"id":557,"x":-30.0,"y":197.0},{"id":432,"x":-82.0,"y":65.0},{"id":433,"x":-92.0,"y":65.0},{"id":434,"x":-102.0,"y":65.0},{"id":435,"x":-82.0,"y":137.0},{"id":436,"x":-92.0,"y":137.0},{"id":437,"x":-102.0,"y":137.0},{"id":438,"x":-82.0,"y":209.0},{"id":439,"x":-92.0,"y":209.0},{"id":440,"x":-102.0,"y":209.0},{"id":414,"x":-82.0,"y":17.0},{"id":415,"x":-92.0,"y":17.0},{"id":416,"x":-102.0,"y":17.0},{"id":417,"x":-82.0,"y":89.0},{"id":418,"x":-92.0,"y":89.0},{"id":419,"x":-102.0,"y":89.0},{"id":420,"x":-82.0,"y":161.0},{"id":421,"x":-92.0,"y":161.0},{"id":422,"x":-102.0,"y":161.0},{"id":495,"x":-42.0,"y":65.0},{"id":496,"x":-56.0,"y":65.0},{"id":497,"x":-70.0,"y":65.0},{"id":498,"x":-42.0,"y":137.0},{"id":499,"x":-56.0,"y":137.0},{"id":500,"x":-70.0,"y":137.0},{"id":501,"x":-42.0,"y":209.0},{"id":502,"x":-56.0,"y":209.0},{"id":503,"x":-70.0,"y":209.0},{"id":477,"x":-42.0,"y":17.0},{"id":478,"x":-56.0,"y":17.0},{"id":479,"x":-70.0,"y":17.0},{"id":480,"x":-42.0,"y":89.0},{"id":481,"x":-56.0,"y":89.0},{"id":482,"x":-70.0,"y":89.0},{"id":483,"x":-42.0,"y":161.0},{"id":484,"x":-56.0,"y":161.0},{"id":485,"x":-70.0,"y":161.0},{"id":558,"x":-10.0,"y":65.0},{"id":559,"x":-20.0,"y":65.0},{"id":560,"x":-30.0,"y":65.0},{"id":561,"x":-10.0,"y":137.0},{"id":562,"x":-20.0,"y":137.0},{"id":563,"x":-30.0,"y":137.0},{"id":564,"x":-10.0,"y":209.0},{"id":565,"x":-20.0,"y":209.0},{"id":566,"x":-30.0,"y":209.0},{"id":540,"x":-10.0,"y":17.0},{"id":541,"x":-20.0,"y":17.0},{"id":542,"x":-30.0,"y":17.0},{"id":543,"x":-10.0,"y":89.0},{"id":544,"x":-20.0,"y":89.0},{"id":545,"x":-30.0,"y":89.0},{"id":546,"x":-10.0,"y":161.0},{"id":547,"x":-20.0,"y":161.0},{"id":548,"x":-30.0,"y":161.0}]],"end_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":488,"x":-70.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":491,"x":-70.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":494,"x":-70.0,"y":183.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":495,"x":-42.0,"y":75.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"row_y_end":[27.0,39.0,75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":4050.5492577356763,"end_time":4151.454253557579},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":4151.454253557579,"end_time":4152.454253557579}],"id":52},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 0 aod 0","aod_id":0,"begin_locs":[[523,0,0,0],[524,0,0,0],[522,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"end_locs":[[523,0,0,0],[524,0,0,0],[522,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"begin_time":4152.454253557579,"end_time":4532.734863316617,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[15.0,39.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-30.0,-20.0,-10.0],"begin_time":4152.454253557579,"end_time":4153.454253557579},{"type":"move","id":1,"begin_coord":[[{"id":523,"x":-20.0,"y":15.0},{"id":524,"x":-30.0,"y":15.0},{"id":522,"x":-10.0,"y":15.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0}]],"end_coord":[[{"id":523,"x":-54.267949192431125,"y":208.0},{"id":524,"x":-68.26794919243112,"y":208.0},{"id":522,"x":-40.267949192431125,"y":208.0},{"id":549,"x":-40.267949192431125,"y":220.0},{"id":550,"x":-54.267949192431125,"y":220.0},{"id":551,"x":-68.26794919243112,"y":220.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,39.0],"row_y_end":[208.0,220.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-30.0,-20.0,-10.0],"col_x_end":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":4153.454253557579,"end_time":4531.734863316617},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":4531.734863316617,"end_time":4532.734863316617}],"id":53},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 0 aod 1","aod_id":1,"begin_locs":[[393,0,0,0],[394,0,0,0],[395,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0]],"end_locs":[[393,0,0,0],[394,0,0,0],[395,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0]],"begin_time":4152.454253557579,"end_time":4532.734863316617,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[207.0,219.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-102.0,-92.0,-82.0],"begin_time":4152.454253557579,"end_time":4153.454253557579},{"type":"move","id":1,"begin_coord":[[{"id":393,"x":-82.0,"y":207.0},{"id":394,"x":-92.0,"y":207.0},{"id":395,"x":-102.0,"y":207.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0}]],"end_coord":[[{"id":393,"x":-42.0,"y":17.0},{"id":394,"x":-56.0,"y":17.0},{"id":395,"x":-70.0,"y":17.0},{"id":438,"x":-42.0,"y":41.0},{"id":439,"x":-56.0,"y":41.0},{"id":440,"x":-70.0,"y":41.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[207.0,219.0],"row_y_end":[17.0,41.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0],"col_x_end":[-70.0,-56.0,-42.0],"begin_time":4153.454253557579,"end_time":4531.734863316617},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":4531.734863316617,"end_time":4532.734863316617}],"id":54},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 0 aod 2","aod_id":2,"begin_locs":[[505,0,0,0],[504,0,0,0]],"end_locs":[[505,0,0,0],[504,0,0,0]],"begin_time":4152.454253557579,"end_time":4532.734863316617,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0],"row_loc":[],"row_y":[51.0],"col_id":[0,1],"col_loc":[],"col_x":[-20.0,-10.0],"begin_time":4152.454253557579,"end_time":4153.454253557579},{"type":"move","id":1,"begin_coord":[[{"id":505,"x":-20.0,"y":51.0},{"id":504,"x":-10.0,"y":51.0}]],"end_coord":[[{"id":505,"x":-68.26794919243112,"y":160.0},{"id":504,"x":-54.267949192431125,"y":160.0}]],"row_id":[0],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[51.0],"row_y_end":[160.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-20.0,-10.0],"col_x_end":[-68.26794919243112,-54.267949192431125],"begin_time":4153.454253557579,"end_time":4531.734863316617},{"type":"deactivate","id":2,"row_id":[0],"col_id":[0,1],"begin_time":4531.734863316617,"end_time":4532.734863316617}],"id":55},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 0 aod 3","aod_id":3,"begin_locs":[[403,0,0,0],[404,0,0,0]],"end_locs":[[403,0,0,0],[404,0,0,0]],"begin_time":4152.454253557579,"end_time":4532.734863316617,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0],"row_loc":[],"row_y":[159.0],"col_id":[0,1],"col_loc":[],"col_x":[-102.0,-92.0],"begin_time":4152.454253557579,"end_time":4153.454253557579},{"type":"move","id":1,"begin_coord":[[{"id":403,"x":-92.0,"y":159.0},{"id":404,"x":-102.0,"y":159.0}]],"end_coord":[[{"id":403,"x":-42.0,"y":53.0},{"id":404,"x":-56.0,"y":53.0}]],"row_id":[0],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[159.0],"row_y_end":[53.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0],"col_x_end":[-56.0,-42.0],"begin_time":4153.454253557579,"end_time":4531.734863316617},{"type":"deactivate","id":2,"row_id":[0],"col_id":[0,1],"begin_time":4531.734863316617,"end_time":4532.734863316617}],"id":56},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 1 aod 0","aod_id":0,"begin_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0]],"end_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0]],"begin_time":4532.734863316617,"end_time":4766.382663349789,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6],"row_loc":[],"row_y":[27.0,39.0,75.0,99.0,111.0,147.0,171.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-102.0,-92.0,-82.0],"begin_time":4532.734863316617,"end_time":4533.734863316617},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0}]],"end_coord":[[{"id":423,"x":-42.0,"y":101.0},{"id":424,"x":-56.0,"y":101.0},{"id":425,"x":-70.0,"y":101.0},{"id":426,"x":-42.0,"y":173.0},{"id":427,"x":-56.0,"y":173.0},{"id":428,"x":-70.0,"y":173.0},{"id":414,"x":-42.0,"y":77.0},{"id":415,"x":-56.0,"y":77.0},{"id":416,"x":-70.0,"y":77.0},{"id":417,"x":-42.0,"y":149.0},{"id":418,"x":-56.0,"y":149.0},{"id":419,"x":-70.0,"y":149.0},{"id":420,"x":-42.0,"y":221.0},{"id":421,"x":-56.0,"y":221.0},{"id":422,"x":-70.0,"y":221.0},{"id":432,"x":-42.0,"y":113.0},{"id":433,"x":-56.0,"y":113.0},{"id":434,"x":-70.0,"y":113.0},{"id":435,"x":-42.0,"y":185.0},{"id":436,"x":-56.0,"y":185.0},{"id":437,"x":-70.0,"y":185.0}]],"row_id":[0,1,2,3,4,5,6],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,75.0,99.0,111.0,147.0,171.0],"row_y_end":[77.0,101.0,113.0,149.0,173.0,185.0,221.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0],"col_x_end":[-70.0,-56.0,-42.0],"begin_time":4533.734863316617,"end_time":4765.382663349789},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6],"col_id":[0,1,2],"begin_time":4765.382663349789,"end_time":4766.382663349789}],"id":57},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 1 aod 1","aod_id":1,"begin_locs":[[546,0,0,0],[547,0,0,0],[548,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"end_locs":[[546,0,0,0],[547,0,0,0],[548,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"begin_time":4532.734863316617,"end_time":4766.382663349789,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6],"row_loc":[],"row_y":[75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-30.0,-20.0,-10.0],"begin_time":4532.734863316617,"end_time":4533.734863316617},{"type":"move","id":1,"begin_coord":[[{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0}]],"end_coord":[[{"id":546,"x":-40.267949192431125,"y":112.0},{"id":547,"x":-54.267949192431125,"y":112.0},{"id":548,"x":-68.26794919243112,"y":112.0},{"id":543,"x":-40.267949192431125,"y":40.0},{"id":544,"x":-54.267949192431125,"y":40.0},{"id":545,"x":-68.26794919243112,"y":40.0},{"id":561,"x":-40.267949192431125,"y":100.0},{"id":562,"x":-54.267949192431125,"y":100.0},{"id":563,"x":-68.26794919243112,"y":100.0},{"id":564,"x":-40.267949192431125,"y":172.0},{"id":565,"x":-54.267949192431125,"y":172.0},{"id":566,"x":-68.26794919243112,"y":172.0},{"id":558,"x":-40.267949192431125,"y":28.0},{"id":559,"x":-54.267949192431125,"y":28.0},{"id":560,"x":-68.26794919243112,"y":28.0},{"id":552,"x":-40.267949192431125,"y":76.0},{"id":553,"x":-54.267949192431125,"y":76.0},{"id":554,"x":-68.26794919243112,"y":76.0},{"id":555,"x":-40.267949192431125,"y":148.0},{"id":556,"x":-54.267949192431125,"y":148.0},{"id":557,"x":-68.26794919243112,"y":148.0}]],"row_id":[0,1,2,3,4,5,6],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[75.0,99.0,111.0,147.0,171.0,183.0,219.0],"row_y_end":[28.0,40.0,76.0,100.0,112.0,148.0,172.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-30.0,-20.0,-10.0],"col_x_end":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":4533.734863316617,"end_time":4765.382663349789},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6],"col_id":[0,1,2],"begin_time":4765.382663349789,"end_time":4766.382663349789}],"id":58},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 1 aod 2","aod_id":2,"begin_locs":[[380,0,0,0],[383,0,0,0],[386,0,0,0]],"end_locs":[[380,0,0,0],[383,0,0,0],[386,0,0,0]],"begin_time":4532.734863316617,"end_time":4766.382663349789,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[51.0,123.0,195.0],"col_id":[0],"col_loc":[],"col_x":[-102.0],"begin_time":4532.734863316617,"end_time":4533.734863316617},{"type":"move","id":1,"begin_coord":[[{"id":380,"x":-102.0,"y":51.0},{"id":383,"x":-102.0,"y":123.0},{"id":386,"x":-102.0,"y":195.0}]],"end_coord":[[{"id":380,"x":-42.0,"y":65.0},{"id":383,"x":-42.0,"y":137.0},{"id":386,"x":-42.0,"y":209.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[51.0,123.0,195.0],"row_y_end":[65.0,137.0,209.0],"col_id":[0],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0],"col_x_end":[-42.0],"begin_time":4533.734863316617,"end_time":4765.382663349789},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0],"begin_time":4765.382663349789,"end_time":4766.382663349789}],"id":59},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 1 aod 3","aod_id":3,"begin_locs":[[516,0,0,0],[519,0,0,0],[513,0,0,0]],"end_locs":[[516,0,0,0],[519,0,0,0],[513,0,0,0]],"begin_time":4532.734863316617,"end_time":4766.382663349789,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[63.0,135.0,207.0],"col_id":[0],"col_loc":[],"col_x":[-10.0],"begin_time":4532.734863316617,"end_time":4533.734863316617},{"type":"move","id":1,"begin_coord":[[{"id":516,"x":-10.0,"y":135.0},{"id":519,"x":-10.0,"y":207.0},{"id":513,"x":-10.0,"y":63.0}]],"end_coord":[[{"id":516,"x":-68.26794919243112,"y":124.0},{"id":519,"x":-68.26794919243112,"y":196.0},{"id":513,"x":-68.26794919243112,"y":52.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[63.0,135.0,207.0],"row_y_end":[52.0,124.0,196.0],"col_id":[0],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-10.0],"col_x_end":[-68.26794919243112],"begin_time":4533.734863316617,"end_time":4765.382663349789},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0],"begin_time":4765.382663349789,"end_time":4766.382663349789}],"id":60},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 2 aod 0","aod_id":0,"begin_locs":[[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0]],"end_locs":[[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0]],"begin_time":4766.382663349789,"end_time":4954.652149002859,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[63.0,135.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-102.0,-92.0,-82.0],"begin_time":4766.382663349789,"end_time":4767.382663349789},{"type":"move","id":1,"begin_coord":[[{"id":387,"x":-82.0,"y":63.0},{"id":388,"x":-92.0,"y":63.0},{"id":389,"x":-102.0,"y":63.0},{"id":390,"x":-82.0,"y":135.0},{"id":391,"x":-92.0,"y":135.0},{"id":392,"x":-102.0,"y":135.0}]],"end_coord":[[{"id":387,"x":-42.0,"y":89.0},{"id":388,"x":-56.0,"y":89.0},{"id":389,"x":-70.0,"y":89.0},{"id":390,"x":-42.0,"y":161.0},{"id":391,"x":-56.0,"y":161.0},{"id":392,"x":-70.0,"y":161.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[63.0,135.0],"row_y_end":[89.0,161.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0],"col_x_end":[-70.0,-56.0,-42.0],"begin_time":4767.382663349789,"end_time":4953.652149002859},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":4953.652149002859,"end_time":4954.652149002859}],"id":61},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 2 aod 1","aod_id":1,"begin_locs":[[526,0,0,0],[527,0,0,0],[525,0,0,0],[529,0,0,0],[530,0,0,0],[528,0,0,0]],"end_locs":[[526,0,0,0],[527,0,0,0],[525,0,0,0],[529,0,0,0],[530,0,0,0],[528,0,0,0]],"begin_time":4766.382663349789,"end_time":4954.652149002859,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[87.0,159.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-30.0,-20.0,-10.0],"begin_time":4766.382663349789,"end_time":4767.382663349789},{"type":"move","id":1,"begin_coord":[[{"id":526,"x":-20.0,"y":87.0},{"id":527,"x":-30.0,"y":87.0},{"id":525,"x":-10.0,"y":87.0},{"id":529,"x":-20.0,"y":159.0},{"id":530,"x":-30.0,"y":159.0},{"id":528,"x":-10.0,"y":159.0}]],"end_coord":[[{"id":526,"x":-54.267949192431125,"y":64.0},{"id":527,"x":-68.26794919243112,"y":64.0},{"id":525,"x":-40.267949192431125,"y":64.0},{"id":529,"x":-54.267949192431125,"y":136.0},{"id":530,"x":-68.26794919243112,"y":136.0},{"id":528,"x":-40.267949192431125,"y":136.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[87.0,159.0],"row_y_end":[64.0,136.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-30.0,-20.0,-10.0],"col_x_end":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":4767.382663349789,"end_time":4953.652149002859},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":4953.652149002859,"end_time":4954.652149002859}],"id":62},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 2 aod 2","aod_id":2,"begin_locs":[[378,0,0,0],[381,0,0,0],[384,0,0,0],[379,0,0,0],[382,0,0,0],[385,0,0,0]],"end_locs":[[378,0,0,0],[381,0,0,0],[384,0,0,0],[379,0,0,0],[382,0,0,0],[385,0,0,0]],"begin_time":4766.382663349789,"end_time":4954.652149002859,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[51.0,123.0,195.0],"col_id":[0,1],"col_loc":[],"col_x":[-92.0,-82.0],"begin_time":4766.382663349789,"end_time":4767.382663349789},{"type":"move","id":1,"begin_coord":[[{"id":378,"x":-82.0,"y":51.0},{"id":381,"x":-82.0,"y":123.0},{"id":384,"x":-82.0,"y":195.0},{"id":379,"x":-92.0,"y":51.0},{"id":382,"x":-92.0,"y":123.0},{"id":385,"x":-92.0,"y":195.0}]],"end_coord":[[{"id":378,"x":-56.0,"y":65.0},{"id":381,"x":-56.0,"y":137.0},{"id":384,"x":-56.0,"y":209.0},{"id":379,"x":-70.0,"y":65.0},{"id":382,"x":-70.0,"y":137.0},{"id":385,"x":-70.0,"y":209.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[51.0,123.0,195.0],"row_y_end":[65.0,137.0,209.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-92.0,-82.0],"col_x_end":[-70.0,-56.0],"begin_time":4767.382663349789,"end_time":4953.652149002859},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1],"begin_time":4953.652149002859,"end_time":4954.652149002859}],"id":63},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 2 aod 3","aod_id":3,"begin_locs":[[518,0,0,0],[521,0,0,0],[515,0,0,0],[517,0,0,0],[520,0,0,0],[514,0,0,0]],"end_locs":[[518,0,0,0],[521,0,0,0],[515,0,0,0],[517,0,0,0],[520,0,0,0],[514,0,0,0]],"begin_time":4766.382663349789,"end_time":4954.652149002859,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[63.0,135.0,207.0],"col_id":[0,1],"col_loc":[],"col_x":[-30.0,-20.0],"begin_time":4766.382663349789,"end_time":4767.382663349789},{"type":"move","id":1,"begin_coord":[[{"id":518,"x":-30.0,"y":135.0},{"id":521,"x":-30.0,"y":207.0},{"id":515,"x":-30.0,"y":63.0},{"id":517,"x":-20.0,"y":135.0},{"id":520,"x":-20.0,"y":207.0},{"id":514,"x":-20.0,"y":63.0}]],"end_coord":[[{"id":518,"x":-54.267949192431125,"y":124.0},{"id":521,"x":-54.267949192431125,"y":196.0},{"id":515,"x":-54.267949192431125,"y":52.0},{"id":517,"x":-40.267949192431125,"y":124.0},{"id":520,"x":-40.267949192431125,"y":196.0},{"id":514,"x":-40.267949192431125,"y":52.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[63.0,135.0,207.0],"row_y_end":[52.0,124.0,196.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-30.0,-20.0],"col_x_end":[-54.267949192431125,-40.267949192431125],"begin_time":4767.382663349789,"end_time":4953.652149002859},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1],"begin_time":4953.652149002859,"end_time":4954.652149002859}],"id":64},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 3 aod 0","aod_id":0,"begin_locs":[[540,0,0,0],[541,0,0,0],[542,0,0,0],[396,0,0,0],[399,0,0,0]],"end_locs":[[540,0,0,0],[541,0,0,0],[542,0,0,0],[396,0,0,0],[399,0,0,0]],"begin_time":4954.652149002859,"end_time":5299.470968938042,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[15.0,27.0,87.0],"col_id":[0,1,2,3],"col_loc":[],"col_x":[-82.0,-30.0,-20.0,-10.0],"begin_time":4954.652149002859,"end_time":4955.652149002859},{"type":"move","id":1,"begin_coord":[[{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":396,"x":-82.0,"y":15.0},{"id":399,"x":-82.0,"y":87.0}]],"end_coord":[[{"id":540,"x":-40.267949192431125,"y":184.0},{"id":541,"x":-54.267949192431125,"y":184.0},{"id":542,"x":-68.26794919243112,"y":184.0},{"id":396,"x":-70.0,"y":125.0},{"id":399,"x":-70.0,"y":197.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,27.0,87.0],"row_y_end":[125.0,184.0,197.0],"col_id":[0,1,2,3],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-82.0,-30.0,-20.0,-10.0],"col_x_end":[-70.0,-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":4955.652149002859,"end_time":5298.470968938042},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3],"begin_time":5298.470968938042,"end_time":5299.470968938042}],"id":65},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 3 aod 1","aod_id":1,"begin_locs":[[429,0,0,0],[430,0,0,0],[431,0,0,0],[512,0,0,0],[509,0,0,0]],"end_locs":[[429,0,0,0],[430,0,0,0],[431,0,0,0],[512,0,0,0],[509,0,0,0]],"begin_time":4954.652149002859,"end_time":5299.470968938042,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[123.0,183.0,195.0],"col_id":[0,1,2,3],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-30.0],"begin_time":4954.652149002859,"end_time":4955.652149002859},{"type":"move","id":1,"begin_coord":[[{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":512,"x":-30.0,"y":195.0},{"id":509,"x":-30.0,"y":123.0}]],"end_coord":[[{"id":429,"x":-42.0,"y":29.0},{"id":430,"x":-56.0,"y":29.0},{"id":431,"x":-70.0,"y":29.0},{"id":512,"x":-40.267949192431125,"y":88.0},{"id":509,"x":-40.267949192431125,"y":16.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[123.0,183.0,195.0],"row_y_end":[16.0,29.0,88.0],"col_id":[0,1,2,3],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-30.0],"col_x_end":[-70.0,-56.0,-42.0,-40.267949192431125],"begin_time":4955.652149002859,"end_time":5298.470968938042},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3],"begin_time":5298.470968938042,"end_time":5299.470968938042}],"id":66},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 3 aod 2","aod_id":2,"begin_locs":[[397,0,0,0],[400,0,0,0],[398,0,0,0],[401,0,0,0],[506,0,0,0]],"end_locs":[[397,0,0,0],[400,0,0,0],[398,0,0,0],[401,0,0,0],[506,0,0,0]],"begin_time":4954.652149002859,"end_time":5299.470968938042,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[15.0,51.0,87.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-102.0,-92.0,-30.0],"begin_time":4954.652149002859,"end_time":4955.652149002859},{"type":"move","id":1,"begin_coord":[[{"id":397,"x":-92.0,"y":15.0},{"id":400,"x":-92.0,"y":87.0},{"id":398,"x":-102.0,"y":15.0},{"id":401,"x":-102.0,"y":87.0},{"id":506,"x":-30.0,"y":51.0}]],"end_coord":[[{"id":397,"x":-42.0,"y":125.0},{"id":400,"x":-42.0,"y":197.0},{"id":398,"x":-56.0,"y":125.0},{"id":401,"x":-56.0,"y":197.0},{"id":506,"x":-40.267949192431125,"y":160.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,51.0,87.0],"row_y_end":[125.0,160.0,197.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-30.0],"col_x_end":[-56.0,-42.0,-40.267949192431125],"begin_time":4955.652149002859,"end_time":5298.470968938042},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2],"begin_time":5298.470968938042,"end_time":5299.470968938042}],"id":67},{"type":"rearrangeJob","note":"CCZ place (both layers) batch 3 aod 3","aod_id":3,"begin_locs":[[511,0,0,0],[508,0,0,0],[510,0,0,0],[507,0,0,0],[402,0,0,0]],"end_locs":[[511,0,0,0],[508,0,0,0],[510,0,0,0],[507,0,0,0],[402,0,0,0]],"begin_time":4954.652149002859,"end_time":5299.470968938042,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[123.0,159.0,195.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-82.0,-20.0,-10.0],"begin_time":4954.652149002859,"end_time":4955.652149002859},{"type":"move","id":1,"begin_coord":[[{"id":511,"x":-20.0,"y":195.0},{"id":508,"x":-20.0,"y":123.0},{"id":510,"x":-10.0,"y":195.0},{"id":507,"x":-10.0,"y":123.0},{"id":402,"x":-82.0,"y":159.0}]],"end_coord":[[{"id":511,"x":-68.26794919243112,"y":88.0},{"id":508,"x":-68.26794919243112,"y":16.0},{"id":510,"x":-54.267949192431125,"y":88.0},{"id":507,"x":-54.267949192431125,"y":16.0},{"id":402,"x":-70.0,"y":53.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[123.0,159.0,195.0],"row_y_end":[16.0,53.0,88.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-82.0,-20.0,-10.0],"col_x_end":[-70.0,-68.26794919243112,-54.267949192431125],"begin_time":4955.652149002859,"end_time":5298.470968938042},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2],"begin_time":5298.470968938042,"end_time":5299.470968938042}],"id":68},{"type":"rydberg","begin_time":5299.470968938042,"end_time":5299.830968938041,"interaction_pairs":[{"data_id":378,"check_id":451},{"data_id":526,"check_id":451},{"data_id":379,"check_id":452},{"data_id":527,"check_id":452},{"data_id":380,"check_id":450},{"data_id":525,"check_id":450},{"data_id":381,"check_id":454},{"data_id":529,"check_id":454},{"data_id":382,"check_id":455},{"data_id":530,"check_id":455},{"data_id":383,"check_id":453},{"data_id":528,"check_id":453},{"data_id":384,"check_id":457},{"data_id":523,"check_id":457},{"data_id":385,"check_id":458},{"data_id":524,"check_id":458},{"data_id":386,"check_id":456},{"data_id":522,"check_id":456},{"data_id":387,"check_id":462},{"data_id":512,"check_id":462},{"data_id":388,"check_id":463},{"data_id":510,"check_id":463},{"data_id":389,"check_id":464},{"data_id":511,"check_id":464},{"data_id":390,"check_id":465},{"data_id":506,"check_id":465},{"data_id":391,"check_id":466},{"data_id":504,"check_id":466},{"data_id":392,"check_id":467},{"data_id":505,"check_id":467},{"data_id":393,"check_id":459},{"data_id":509,"check_id":459},{"data_id":394,"check_id":460},{"data_id":507,"check_id":460},{"data_id":395,"check_id":461},{"data_id":508,"check_id":461},{"data_id":396,"check_id":446},{"data_id":516,"check_id":446},{"data_id":397,"check_id":444},{"data_id":517,"check_id":444},{"data_id":398,"check_id":445},{"data_id":518,"check_id":445},{"data_id":399,"check_id":449},{"data_id":519,"check_id":449},{"data_id":400,"check_id":447},{"data_id":520,"check_id":447},{"data_id":401,"check_id":448},{"data_id":521,"check_id":448},{"data_id":402,"check_id":443},{"data_id":513,"check_id":443},{"data_id":403,"check_id":441},{"data_id":514,"check_id":441},{"data_id":404,"check_id":442},{"data_id":515,"check_id":442},{"data_id":423,"check_id":480},{"data_id":561,"check_id":480},{"data_id":424,"check_id":481},{"data_id":562,"check_id":481},{"data_id":425,"check_id":482},{"data_id":563,"check_id":482},{"data_id":426,"check_id":483},{"data_id":564,"check_id":483},{"data_id":427,"check_id":484},{"data_id":565,"check_id":484},{"data_id":428,"check_id":485},{"data_id":566,"check_id":485},{"data_id":429,"check_id":477},{"data_id":558,"check_id":477},{"data_id":430,"check_id":478},{"data_id":559,"check_id":478},{"data_id":431,"check_id":479},{"data_id":560,"check_id":479},{"data_id":432,"check_id":489},{"data_id":546,"check_id":489},{"data_id":433,"check_id":490},{"data_id":547,"check_id":490},{"data_id":434,"check_id":491},{"data_id":548,"check_id":491},{"data_id":435,"check_id":492},{"data_id":540,"check_id":492},{"data_id":436,"check_id":493},{"data_id":541,"check_id":493},{"data_id":437,"check_id":494},{"data_id":542,"check_id":494},{"data_id":438,"check_id":486},{"data_id":543,"check_id":486},{"data_id":439,"check_id":487},{"data_id":544,"check_id":487},{"data_id":440,"check_id":488},{"data_id":545,"check_id":488},{"data_id":414,"check_id":495},{"data_id":552,"check_id":495},{"data_id":415,"check_id":496},{"data_id":553,"check_id":496},{"data_id":416,"check_id":497},{"data_id":554,"check_id":497},{"data_id":417,"check_id":498},{"data_id":555,"check_id":498},{"data_id":418,"check_id":499},{"data_id":556,"check_id":499},{"data_id":419,"check_id":500},{"data_id":557,"check_id":500},{"data_id":420,"check_id":501},{"data_id":549,"check_id":501},{"data_id":421,"check_id":502},{"data_id":550,"check_id":502},{"data_id":422,"check_id":503},{"data_id":551,"check_id":503}],"term_label":"CCZ single flash (54 triples: originals + twins)","flash_color":"0,0,255","note":"rydberg: CCZ single flash (54 triples: originals + twins)","id":69},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 0 aod 0","aod_id":0,"begin_locs":[[523,0,0,0],[524,0,0,0],[522,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"end_locs":[[523,0,0,0],[524,0,0,0],[522,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0]],"begin_time":5299.830968938041,"end_time":5680.111578697079,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[208.0,220.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":5299.830968938041,"end_time":5300.830968938041},{"type":"move","id":1,"begin_coord":[[{"id":523,"x":-54.267949192431125,"y":208.0},{"id":524,"x":-68.26794919243112,"y":208.0},{"id":522,"x":-40.267949192431125,"y":208.0},{"id":549,"x":-40.267949192431125,"y":220.0},{"id":550,"x":-54.267949192431125,"y":220.0},{"id":551,"x":-68.26794919243112,"y":220.0}]],"end_coord":[[{"id":523,"x":-20.0,"y":15.0},{"id":524,"x":-30.0,"y":15.0},{"id":522,"x":-10.0,"y":15.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[208.0,220.0],"row_y_end":[15.0,39.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"col_x_end":[-30.0,-20.0,-10.0],"begin_time":5300.830968938041,"end_time":5679.111578697079},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":5679.111578697079,"end_time":5680.111578697079}],"id":70},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 0 aod 1","aod_id":1,"begin_locs":[[393,0,0,0],[394,0,0,0],[395,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0]],"end_locs":[[393,0,0,0],[394,0,0,0],[395,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0]],"begin_time":5299.830968938041,"end_time":5680.111578697079,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[17.0,41.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-70.0,-56.0,-42.0],"begin_time":5299.830968938041,"end_time":5300.830968938041},{"type":"move","id":1,"begin_coord":[[{"id":393,"x":-42.0,"y":17.0},{"id":394,"x":-56.0,"y":17.0},{"id":395,"x":-70.0,"y":17.0},{"id":438,"x":-42.0,"y":41.0},{"id":439,"x":-56.0,"y":41.0},{"id":440,"x":-70.0,"y":41.0}]],"end_coord":[[{"id":393,"x":-82.0,"y":207.0},{"id":394,"x":-92.0,"y":207.0},{"id":395,"x":-102.0,"y":207.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[17.0,41.0],"row_y_end":[207.0,219.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-56.0,-42.0],"col_x_end":[-102.0,-92.0,-82.0],"begin_time":5300.830968938041,"end_time":5679.111578697079},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":5679.111578697079,"end_time":5680.111578697079}],"id":71},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 0 aod 2","aod_id":2,"begin_locs":[[540,0,0,0],[541,0,0,0],[542,0,0,0],[396,0,0,0],[399,0,0,0]],"end_locs":[[540,0,0,0],[541,0,0,0],[542,0,0,0],[396,0,0,0],[399,0,0,0]],"begin_time":5299.830968938041,"end_time":5680.111578697079,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[125.0,184.0,197.0],"col_id":[0,1,2,3],"col_loc":[],"col_x":[-70.0,-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":5299.830968938041,"end_time":5300.830968938041},{"type":"move","id":1,"begin_coord":[[{"id":540,"x":-40.267949192431125,"y":184.0},{"id":541,"x":-54.267949192431125,"y":184.0},{"id":542,"x":-68.26794919243112,"y":184.0},{"id":396,"x":-70.0,"y":125.0},{"id":399,"x":-70.0,"y":197.0}]],"end_coord":[[{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":396,"x":-82.0,"y":15.0},{"id":399,"x":-82.0,"y":87.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[125.0,184.0,197.0],"row_y_end":[15.0,27.0,87.0],"col_id":[0,1,2,3],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-68.26794919243112,-54.267949192431125,-40.267949192431125],"col_x_end":[-82.0,-30.0,-20.0,-10.0],"begin_time":5300.830968938041,"end_time":5679.111578697079},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3],"begin_time":5679.111578697079,"end_time":5680.111578697079}],"id":72},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 0 aod 3","aod_id":3,"begin_locs":[[429,0,0,0],[430,0,0,0],[431,0,0,0],[512,0,0,0],[509,0,0,0]],"end_locs":[[429,0,0,0],[430,0,0,0],[431,0,0,0],[512,0,0,0],[509,0,0,0]],"begin_time":5299.830968938041,"end_time":5680.111578697079,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[16.0,29.0,88.0],"col_id":[0,1,2,3],"col_loc":[],"col_x":[-70.0,-56.0,-42.0,-40.267949192431125],"begin_time":5299.830968938041,"end_time":5300.830968938041},{"type":"move","id":1,"begin_coord":[[{"id":429,"x":-42.0,"y":29.0},{"id":430,"x":-56.0,"y":29.0},{"id":431,"x":-70.0,"y":29.0},{"id":512,"x":-40.267949192431125,"y":88.0},{"id":509,"x":-40.267949192431125,"y":16.0}]],"end_coord":[[{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":512,"x":-30.0,"y":195.0},{"id":509,"x":-30.0,"y":123.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[16.0,29.0,88.0],"row_y_end":[123.0,183.0,195.0],"col_id":[0,1,2,3],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-56.0,-42.0,-40.267949192431125],"col_x_end":[-102.0,-92.0,-82.0,-30.0],"begin_time":5300.830968938041,"end_time":5679.111578697079},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2,3],"begin_time":5679.111578697079,"end_time":5680.111578697079}],"id":73},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 1 aod 0","aod_id":0,"begin_locs":[[397,0,0,0],[400,0,0,0],[398,0,0,0],[401,0,0,0],[506,0,0,0]],"end_locs":[[397,0,0,0],[400,0,0,0],[398,0,0,0],[401,0,0,0],[506,0,0,0]],"begin_time":5680.111578697079,"end_time":5978.551619834875,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[125.0,160.0,197.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-56.0,-42.0,-40.267949192431125],"begin_time":5680.111578697079,"end_time":5681.111578697079},{"type":"move","id":1,"begin_coord":[[{"id":397,"x":-42.0,"y":125.0},{"id":400,"x":-42.0,"y":197.0},{"id":398,"x":-56.0,"y":125.0},{"id":401,"x":-56.0,"y":197.0},{"id":506,"x":-40.267949192431125,"y":160.0}]],"end_coord":[[{"id":397,"x":-92.0,"y":15.0},{"id":400,"x":-92.0,"y":87.0},{"id":398,"x":-102.0,"y":15.0},{"id":401,"x":-102.0,"y":87.0},{"id":506,"x":-30.0,"y":51.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[125.0,160.0,197.0],"row_y_end":[15.0,51.0,87.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-56.0,-42.0,-40.267949192431125],"col_x_end":[-102.0,-92.0,-30.0],"begin_time":5681.111578697079,"end_time":5977.551619834875},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2],"begin_time":5977.551619834875,"end_time":5978.551619834875}],"id":74},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 1 aod 1","aod_id":1,"begin_locs":[[505,0,0,0],[504,0,0,0]],"end_locs":[[505,0,0,0],[504,0,0,0]],"begin_time":5680.111578697079,"end_time":5978.551619834875,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0],"row_loc":[],"row_y":[160.0],"col_id":[0,1],"col_loc":[],"col_x":[-68.26794919243112,-54.267949192431125],"begin_time":5680.111578697079,"end_time":5681.111578697079},{"type":"move","id":1,"begin_coord":[[{"id":505,"x":-68.26794919243112,"y":160.0},{"id":504,"x":-54.267949192431125,"y":160.0}]],"end_coord":[[{"id":505,"x":-20.0,"y":51.0},{"id":504,"x":-10.0,"y":51.0}]],"row_id":[0],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[160.0],"row_y_end":[51.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-68.26794919243112,-54.267949192431125],"col_x_end":[-20.0,-10.0],"begin_time":5681.111578697079,"end_time":5977.551619834875},{"type":"deactivate","id":2,"row_id":[0],"col_id":[0,1],"begin_time":5977.551619834875,"end_time":5978.551619834875}],"id":75},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 1 aod 2","aod_id":2,"begin_locs":[[511,0,0,0],[508,0,0,0],[510,0,0,0],[507,0,0,0],[402,0,0,0]],"end_locs":[[511,0,0,0],[508,0,0,0],[510,0,0,0],[507,0,0,0],[402,0,0,0]],"begin_time":5680.111578697079,"end_time":5978.551619834875,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[16.0,53.0,88.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-70.0,-68.26794919243112,-54.267949192431125],"begin_time":5680.111578697079,"end_time":5681.111578697079},{"type":"move","id":1,"begin_coord":[[{"id":511,"x":-68.26794919243112,"y":88.0},{"id":508,"x":-68.26794919243112,"y":16.0},{"id":510,"x":-54.267949192431125,"y":88.0},{"id":507,"x":-54.267949192431125,"y":16.0},{"id":402,"x":-70.0,"y":53.0}]],"end_coord":[[{"id":511,"x":-20.0,"y":195.0},{"id":508,"x":-20.0,"y":123.0},{"id":510,"x":-10.0,"y":195.0},{"id":507,"x":-10.0,"y":123.0},{"id":402,"x":-82.0,"y":159.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[16.0,53.0,88.0],"row_y_end":[123.0,159.0,195.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-68.26794919243112,-54.267949192431125],"col_x_end":[-82.0,-20.0,-10.0],"begin_time":5681.111578697079,"end_time":5977.551619834875},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1,2],"begin_time":5977.551619834875,"end_time":5978.551619834875}],"id":76},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 1 aod 3","aod_id":3,"begin_locs":[[403,0,0,0],[404,0,0,0]],"end_locs":[[403,0,0,0],[404,0,0,0]],"begin_time":5680.111578697079,"end_time":5978.551619834875,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0],"row_loc":[],"row_y":[53.0],"col_id":[0,1],"col_loc":[],"col_x":[-56.0,-42.0],"begin_time":5680.111578697079,"end_time":5681.111578697079},{"type":"move","id":1,"begin_coord":[[{"id":403,"x":-42.0,"y":53.0},{"id":404,"x":-56.0,"y":53.0}]],"end_coord":[[{"id":403,"x":-92.0,"y":159.0},{"id":404,"x":-102.0,"y":159.0}]],"row_id":[0],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[53.0],"row_y_end":[159.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-56.0,-42.0],"col_x_end":[-102.0,-92.0],"begin_time":5681.111578697079,"end_time":5977.551619834875},{"type":"deactivate","id":2,"row_id":[0],"col_id":[0,1],"begin_time":5977.551619834875,"end_time":5978.551619834875}],"id":77},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 2 aod 0","aod_id":0,"begin_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0]],"end_locs":[[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0]],"begin_time":5978.551619834875,"end_time":6212.199419868048,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6],"row_loc":[],"row_y":[77.0,101.0,113.0,149.0,173.0,185.0,221.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-70.0,-56.0,-42.0],"begin_time":5978.551619834875,"end_time":5979.551619834875},{"type":"move","id":1,"begin_coord":[[{"id":423,"x":-42.0,"y":101.0},{"id":424,"x":-56.0,"y":101.0},{"id":425,"x":-70.0,"y":101.0},{"id":426,"x":-42.0,"y":173.0},{"id":427,"x":-56.0,"y":173.0},{"id":428,"x":-70.0,"y":173.0},{"id":414,"x":-42.0,"y":77.0},{"id":415,"x":-56.0,"y":77.0},{"id":416,"x":-70.0,"y":77.0},{"id":417,"x":-42.0,"y":149.0},{"id":418,"x":-56.0,"y":149.0},{"id":419,"x":-70.0,"y":149.0},{"id":420,"x":-42.0,"y":221.0},{"id":421,"x":-56.0,"y":221.0},{"id":422,"x":-70.0,"y":221.0},{"id":432,"x":-42.0,"y":113.0},{"id":433,"x":-56.0,"y":113.0},{"id":434,"x":-70.0,"y":113.0},{"id":435,"x":-42.0,"y":185.0},{"id":436,"x":-56.0,"y":185.0},{"id":437,"x":-70.0,"y":185.0}]],"end_coord":[[{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0}]],"row_id":[0,1,2,3,4,5,6],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[77.0,101.0,113.0,149.0,173.0,185.0,221.0],"row_y_end":[27.0,39.0,75.0,99.0,111.0,147.0,171.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-56.0,-42.0],"col_x_end":[-102.0,-92.0,-82.0],"begin_time":5979.551619834875,"end_time":6211.199419868048},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6],"col_id":[0,1,2],"begin_time":6211.199419868048,"end_time":6212.199419868048}],"id":78},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 2 aod 1","aod_id":1,"begin_locs":[[546,0,0,0],[547,0,0,0],[548,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"end_locs":[[546,0,0,0],[547,0,0,0],[548,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0]],"begin_time":5978.551619834875,"end_time":6212.199419868048,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6],"row_loc":[],"row_y":[28.0,40.0,76.0,100.0,112.0,148.0,172.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":5978.551619834875,"end_time":5979.551619834875},{"type":"move","id":1,"begin_coord":[[{"id":546,"x":-40.267949192431125,"y":112.0},{"id":547,"x":-54.267949192431125,"y":112.0},{"id":548,"x":-68.26794919243112,"y":112.0},{"id":543,"x":-40.267949192431125,"y":40.0},{"id":544,"x":-54.267949192431125,"y":40.0},{"id":545,"x":-68.26794919243112,"y":40.0},{"id":561,"x":-40.267949192431125,"y":100.0},{"id":562,"x":-54.267949192431125,"y":100.0},{"id":563,"x":-68.26794919243112,"y":100.0},{"id":564,"x":-40.267949192431125,"y":172.0},{"id":565,"x":-54.267949192431125,"y":172.0},{"id":566,"x":-68.26794919243112,"y":172.0},{"id":558,"x":-40.267949192431125,"y":28.0},{"id":559,"x":-54.267949192431125,"y":28.0},{"id":560,"x":-68.26794919243112,"y":28.0},{"id":552,"x":-40.267949192431125,"y":76.0},{"id":553,"x":-54.267949192431125,"y":76.0},{"id":554,"x":-68.26794919243112,"y":76.0},{"id":555,"x":-40.267949192431125,"y":148.0},{"id":556,"x":-54.267949192431125,"y":148.0},{"id":557,"x":-68.26794919243112,"y":148.0}]],"end_coord":[[{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0}]],"row_id":[0,1,2,3,4,5,6],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[28.0,40.0,76.0,100.0,112.0,148.0,172.0],"row_y_end":[75.0,99.0,111.0,147.0,171.0,183.0,219.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"col_x_end":[-30.0,-20.0,-10.0],"begin_time":5979.551619834875,"end_time":6211.199419868048},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6],"col_id":[0,1,2],"begin_time":6211.199419868048,"end_time":6212.199419868048}],"id":79},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 2 aod 2","aod_id":2,"begin_locs":[[380,0,0,0],[383,0,0,0],[386,0,0,0]],"end_locs":[[380,0,0,0],[383,0,0,0],[386,0,0,0]],"begin_time":5978.551619834875,"end_time":6212.199419868048,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[65.0,137.0,209.0],"col_id":[0],"col_loc":[],"col_x":[-42.0],"begin_time":5978.551619834875,"end_time":5979.551619834875},{"type":"move","id":1,"begin_coord":[[{"id":380,"x":-42.0,"y":65.0},{"id":383,"x":-42.0,"y":137.0},{"id":386,"x":-42.0,"y":209.0}]],"end_coord":[[{"id":380,"x":-102.0,"y":51.0},{"id":383,"x":-102.0,"y":123.0},{"id":386,"x":-102.0,"y":195.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[65.0,137.0,209.0],"row_y_end":[51.0,123.0,195.0],"col_id":[0],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-42.0],"col_x_end":[-102.0],"begin_time":5979.551619834875,"end_time":6211.199419868048},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0],"begin_time":6211.199419868048,"end_time":6212.199419868048}],"id":80},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 2 aod 3","aod_id":3,"begin_locs":[[516,0,0,0],[519,0,0,0],[513,0,0,0]],"end_locs":[[516,0,0,0],[519,0,0,0],[513,0,0,0]],"begin_time":5978.551619834875,"end_time":6212.199419868048,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[52.0,124.0,196.0],"col_id":[0],"col_loc":[],"col_x":[-68.26794919243112],"begin_time":5978.551619834875,"end_time":5979.551619834875},{"type":"move","id":1,"begin_coord":[[{"id":516,"x":-68.26794919243112,"y":124.0},{"id":519,"x":-68.26794919243112,"y":196.0},{"id":513,"x":-68.26794919243112,"y":52.0}]],"end_coord":[[{"id":516,"x":-10.0,"y":135.0},{"id":519,"x":-10.0,"y":207.0},{"id":513,"x":-10.0,"y":63.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[52.0,124.0,196.0],"row_y_end":[63.0,135.0,207.0],"col_id":[0],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-68.26794919243112],"col_x_end":[-10.0],"begin_time":5979.551619834875,"end_time":6211.199419868048},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0],"begin_time":6211.199419868048,"end_time":6212.199419868048}],"id":81},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 3 aod 0","aod_id":0,"begin_locs":[[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0]],"end_locs":[[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0]],"begin_time":6212.199419868048,"end_time":6400.468905521117,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[89.0,161.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-70.0,-56.0,-42.0],"begin_time":6212.199419868048,"end_time":6213.199419868048},{"type":"move","id":1,"begin_coord":[[{"id":387,"x":-42.0,"y":89.0},{"id":388,"x":-56.0,"y":89.0},{"id":389,"x":-70.0,"y":89.0},{"id":390,"x":-42.0,"y":161.0},{"id":391,"x":-56.0,"y":161.0},{"id":392,"x":-70.0,"y":161.0}]],"end_coord":[[{"id":387,"x":-82.0,"y":63.0},{"id":388,"x":-92.0,"y":63.0},{"id":389,"x":-102.0,"y":63.0},{"id":390,"x":-82.0,"y":135.0},{"id":391,"x":-92.0,"y":135.0},{"id":392,"x":-102.0,"y":135.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[89.0,161.0],"row_y_end":[63.0,135.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-56.0,-42.0],"col_x_end":[-102.0,-92.0,-82.0],"begin_time":6213.199419868048,"end_time":6399.468905521117},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":6399.468905521117,"end_time":6400.468905521117}],"id":82},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 3 aod 1","aod_id":1,"begin_locs":[[526,0,0,0],[527,0,0,0],[525,0,0,0],[529,0,0,0],[530,0,0,0],[528,0,0,0]],"end_locs":[[526,0,0,0],[527,0,0,0],[525,0,0,0],[529,0,0,0],[530,0,0,0],[528,0,0,0]],"begin_time":6212.199419868048,"end_time":6400.468905521117,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1],"row_loc":[],"row_y":[64.0,136.0],"col_id":[0,1,2],"col_loc":[],"col_x":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"begin_time":6212.199419868048,"end_time":6213.199419868048},{"type":"move","id":1,"begin_coord":[[{"id":526,"x":-54.267949192431125,"y":64.0},{"id":527,"x":-68.26794919243112,"y":64.0},{"id":525,"x":-40.267949192431125,"y":64.0},{"id":529,"x":-54.267949192431125,"y":136.0},{"id":530,"x":-68.26794919243112,"y":136.0},{"id":528,"x":-40.267949192431125,"y":136.0}]],"end_coord":[[{"id":526,"x":-20.0,"y":87.0},{"id":527,"x":-30.0,"y":87.0},{"id":525,"x":-10.0,"y":87.0},{"id":529,"x":-20.0,"y":159.0},{"id":530,"x":-30.0,"y":159.0},{"id":528,"x":-10.0,"y":159.0}]],"row_id":[0,1],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[64.0,136.0],"row_y_end":[87.0,159.0],"col_id":[0,1,2],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-68.26794919243112,-54.267949192431125,-40.267949192431125],"col_x_end":[-30.0,-20.0,-10.0],"begin_time":6213.199419868048,"end_time":6399.468905521117},{"type":"deactivate","id":2,"row_id":[0,1],"col_id":[0,1,2],"begin_time":6399.468905521117,"end_time":6400.468905521117}],"id":83},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 3 aod 2","aod_id":2,"begin_locs":[[378,0,0,0],[381,0,0,0],[384,0,0,0],[379,0,0,0],[382,0,0,0],[385,0,0,0]],"end_locs":[[378,0,0,0],[381,0,0,0],[384,0,0,0],[379,0,0,0],[382,0,0,0],[385,0,0,0]],"begin_time":6212.199419868048,"end_time":6400.468905521117,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[65.0,137.0,209.0],"col_id":[0,1],"col_loc":[],"col_x":[-70.0,-56.0],"begin_time":6212.199419868048,"end_time":6213.199419868048},{"type":"move","id":1,"begin_coord":[[{"id":378,"x":-56.0,"y":65.0},{"id":381,"x":-56.0,"y":137.0},{"id":384,"x":-56.0,"y":209.0},{"id":379,"x":-70.0,"y":65.0},{"id":382,"x":-70.0,"y":137.0},{"id":385,"x":-70.0,"y":209.0}]],"end_coord":[[{"id":378,"x":-82.0,"y":51.0},{"id":381,"x":-82.0,"y":123.0},{"id":384,"x":-82.0,"y":195.0},{"id":379,"x":-92.0,"y":51.0},{"id":382,"x":-92.0,"y":123.0},{"id":385,"x":-92.0,"y":195.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[65.0,137.0,209.0],"row_y_end":[51.0,123.0,195.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-70.0,-56.0],"col_x_end":[-92.0,-82.0],"begin_time":6213.199419868048,"end_time":6399.468905521117},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1],"begin_time":6399.468905521117,"end_time":6400.468905521117}],"id":84},{"type":"rearrangeJob","note":"CCZ return (both layers) batch 3 aod 3","aod_id":3,"begin_locs":[[518,0,0,0],[521,0,0,0],[515,0,0,0],[517,0,0,0],[520,0,0,0],[514,0,0,0]],"end_locs":[[518,0,0,0],[521,0,0,0],[515,0,0,0],[517,0,0,0],[520,0,0,0],[514,0,0,0]],"begin_time":6212.199419868048,"end_time":6400.468905521117,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2],"row_loc":[],"row_y":[52.0,124.0,196.0],"col_id":[0,1],"col_loc":[],"col_x":[-54.267949192431125,-40.267949192431125],"begin_time":6212.199419868048,"end_time":6213.199419868048},{"type":"move","id":1,"begin_coord":[[{"id":518,"x":-54.267949192431125,"y":124.0},{"id":521,"x":-54.267949192431125,"y":196.0},{"id":515,"x":-54.267949192431125,"y":52.0},{"id":517,"x":-40.267949192431125,"y":124.0},{"id":520,"x":-40.267949192431125,"y":196.0},{"id":514,"x":-40.267949192431125,"y":52.0}]],"end_coord":[[{"id":518,"x":-30.0,"y":135.0},{"id":521,"x":-30.0,"y":207.0},{"id":515,"x":-30.0,"y":63.0},{"id":517,"x":-20.0,"y":135.0},{"id":520,"x":-20.0,"y":207.0},{"id":514,"x":-20.0,"y":63.0}]],"row_id":[0,1,2],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[52.0,124.0,196.0],"row_y_end":[63.0,135.0,207.0],"col_id":[0,1],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-54.267949192431125,-40.267949192431125],"col_x_end":[-30.0,-20.0],"begin_time":6213.199419868048,"end_time":6399.468905521117},{"type":"deactivate","id":2,"row_id":[0,1,2],"col_id":[0,1],"begin_time":6399.468905521117,"end_time":6400.468905521117}],"id":85},{"type":"rearrangeJob","note":"CNOT place batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[46,0,0,0],[49,0,0,0],[52,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[172,0,0,0],[175,0,0,0],[178,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[298,0,0,0],[301,0,0,0],[304,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"end_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[46,0,0,0],[49,0,0,0],[52,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[172,0,0,0],[175,0,0,0],[178,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[298,0,0,0],[301,0,0,0],[304,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"begin_time":6400.468905521117,"end_time":6761.749539859521,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":6400.468905521117,"end_time":6401.468905521117},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"end_coord":[[{"id":27,"x":-82.0,"y":53.0},{"id":30,"x":-82.0,"y":125.0},{"id":33,"x":-82.0,"y":197.0},{"id":36,"x":-82.0,"y":65.0},{"id":39,"x":-82.0,"y":137.0},{"id":42,"x":-82.0,"y":209.0},{"id":45,"x":-82.0,"y":17.0},{"id":48,"x":-82.0,"y":89.0},{"id":51,"x":-82.0,"y":161.0},{"id":28,"x":-92.0,"y":53.0},{"id":31,"x":-92.0,"y":125.0},{"id":34,"x":-92.0,"y":197.0},{"id":37,"x":-92.0,"y":65.0},{"id":40,"x":-92.0,"y":137.0},{"id":43,"x":-92.0,"y":209.0},{"id":46,"x":-92.0,"y":17.0},{"id":49,"x":-92.0,"y":89.0},{"id":52,"x":-92.0,"y":161.0},{"id":29,"x":-102.0,"y":53.0},{"id":32,"x":-102.0,"y":125.0},{"id":35,"x":-102.0,"y":197.0},{"id":38,"x":-102.0,"y":65.0},{"id":41,"x":-102.0,"y":137.0},{"id":44,"x":-102.0,"y":209.0},{"id":47,"x":-102.0,"y":17.0},{"id":50,"x":-102.0,"y":89.0},{"id":53,"x":-102.0,"y":161.0},{"id":153,"x":-42.0,"y":53.0},{"id":156,"x":-42.0,"y":125.0},{"id":159,"x":-42.0,"y":197.0},{"id":162,"x":-42.0,"y":65.0},{"id":165,"x":-42.0,"y":137.0},{"id":168,"x":-42.0,"y":209.0},{"id":171,"x":-42.0,"y":17.0},{"id":174,"x":-42.0,"y":89.0},{"id":177,"x":-42.0,"y":161.0},{"id":154,"x":-56.0,"y":53.0},{"id":157,"x":-56.0,"y":125.0},{"id":160,"x":-56.0,"y":197.0},{"id":163,"x":-56.0,"y":65.0},{"id":166,"x":-56.0,"y":137.0},{"id":169,"x":-56.0,"y":209.0},{"id":172,"x":-56.0,"y":17.0},{"id":175,"x":-56.0,"y":89.0},{"id":178,"x":-56.0,"y":161.0},{"id":155,"x":-70.0,"y":53.0},{"id":158,"x":-70.0,"y":125.0},{"id":161,"x":-70.0,"y":197.0},{"id":164,"x":-70.0,"y":65.0},{"id":167,"x":-70.0,"y":137.0},{"id":170,"x":-70.0,"y":209.0},{"id":173,"x":-70.0,"y":17.0},{"id":176,"x":-70.0,"y":89.0},{"id":179,"x":-70.0,"y":161.0},{"id":279,"x":-10.0,"y":53.0},{"id":282,"x":-10.0,"y":125.0},{"id":285,"x":-10.0,"y":197.0},{"id":288,"x":-10.0,"y":65.0},{"id":291,"x":-10.0,"y":137.0},{"id":294,"x":-10.0,"y":209.0},{"id":297,"x":-10.0,"y":17.0},{"id":300,"x":-10.0,"y":89.0},{"id":303,"x":-10.0,"y":161.0},{"id":280,"x":-20.0,"y":53.0},{"id":283,"x":-20.0,"y":125.0},{"id":286,"x":-20.0,"y":197.0},{"id":289,"x":-20.0,"y":65.0},{"id":292,"x":-20.0,"y":137.0},{"id":295,"x":-20.0,"y":209.0},{"id":298,"x":-20.0,"y":17.0},{"id":301,"x":-20.0,"y":89.0},{"id":304,"x":-20.0,"y":161.0},{"id":281,"x":-30.0,"y":53.0},{"id":284,"x":-30.0,"y":125.0},{"id":287,"x":-30.0,"y":197.0},{"id":290,"x":-30.0,"y":65.0},{"id":293,"x":-30.0,"y":137.0},{"id":296,"x":-30.0,"y":209.0},{"id":299,"x":-30.0,"y":17.0},{"id":302,"x":-30.0,"y":89.0},{"id":305,"x":-30.0,"y":161.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"row_y_end":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"col_x_end":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":6401.468905521117,"end_time":6760.749539859521},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":6760.749539859521,"end_time":6761.749539859521}],"id":86},{"type":"rydberg","begin_time":6761.749539859521,"end_time":6762.109539859521,"interaction_pairs":[{"data_id":378,"check_id":27},{"data_id":379,"check_id":28},{"data_id":380,"check_id":29},{"data_id":381,"check_id":30},{"data_id":382,"check_id":31},{"data_id":383,"check_id":32},{"data_id":384,"check_id":33},{"data_id":385,"check_id":34},{"data_id":386,"check_id":35},{"data_id":387,"check_id":36},{"data_id":388,"check_id":37},{"data_id":389,"check_id":38},{"data_id":390,"check_id":39},{"data_id":391,"check_id":40},{"data_id":392,"check_id":41},{"data_id":393,"check_id":42},{"data_id":394,"check_id":43},{"data_id":395,"check_id":44},{"data_id":396,"check_id":45},{"data_id":397,"check_id":46},{"data_id":398,"check_id":47},{"data_id":399,"check_id":48},{"data_id":400,"check_id":49},{"data_id":401,"check_id":50},{"data_id":402,"check_id":51},{"data_id":403,"check_id":52},{"data_id":404,"check_id":53},{"data_id":441,"check_id":153},{"data_id":442,"check_id":154},{"data_id":443,"check_id":155},{"data_id":444,"check_id":156},{"data_id":445,"check_id":157},{"data_id":446,"check_id":158},{"data_id":447,"check_id":159},{"data_id":448,"check_id":160},{"data_id":449,"check_id":161},{"data_id":450,"check_id":162},{"data_id":451,"check_id":163},{"data_id":452,"check_id":164},{"data_id":453,"check_id":165},{"data_id":454,"check_id":166},{"data_id":455,"check_id":167},{"data_id":456,"check_id":168},{"data_id":457,"check_id":169},{"data_id":458,"check_id":170},{"data_id":459,"check_id":171},{"data_id":460,"check_id":172},{"data_id":461,"check_id":173},{"data_id":462,"check_id":174},{"data_id":463,"check_id":175},{"data_id":464,"check_id":176},{"data_id":465,"check_id":177},{"data_id":466,"check_id":178},{"data_id":467,"check_id":179},{"data_id":504,"check_id":279},{"data_id":505,"check_id":280},{"data_id":506,"check_id":281},{"data_id":507,"check_id":282},{"data_id":508,"check_id":283},{"data_id":509,"check_id":284},{"data_id":510,"check_id":285},{"data_id":511,"check_id":286},{"data_id":512,"check_id":287},{"data_id":513,"check_id":288},{"data_id":514,"check_id":289},{"data_id":515,"check_id":290},{"data_id":516,"check_id":291},{"data_id":517,"check_id":292},{"data_id":518,"check_id":293},{"data_id":519,"check_id":294},{"data_id":520,"check_id":295},{"data_id":521,"check_id":296},{"data_id":522,"check_id":297},{"data_id":523,"check_id":298},{"data_id":524,"check_id":299},{"data_id":525,"check_id":300},{"data_id":526,"check_id":301},{"data_id":527,"check_id":302},{"data_id":528,"check_id":303},{"data_id":529,"check_id":304},{"data_id":530,"check_id":305}],"term_label":"transversal CNOT (4D<->3D)","flash_color":"0,0,255","note":"rydberg: transversal CNOT (4D<->3D)","id":87},{"type":"rearrangeJob","note":"CNOT return batch 0 aod 0","aod_id":0,"begin_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[46,0,0,0],[49,0,0,0],[52,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[172,0,0,0],[175,0,0,0],[178,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[298,0,0,0],[301,0,0,0],[304,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"end_locs":[[27,0,0,0],[30,0,0,0],[33,0,0,0],[36,0,0,0],[39,0,0,0],[42,0,0,0],[45,0,0,0],[48,0,0,0],[51,0,0,0],[28,0,0,0],[31,0,0,0],[34,0,0,0],[37,0,0,0],[40,0,0,0],[43,0,0,0],[46,0,0,0],[49,0,0,0],[52,0,0,0],[29,0,0,0],[32,0,0,0],[35,0,0,0],[38,0,0,0],[41,0,0,0],[44,0,0,0],[47,0,0,0],[50,0,0,0],[53,0,0,0],[153,0,0,0],[156,0,0,0],[159,0,0,0],[162,0,0,0],[165,0,0,0],[168,0,0,0],[171,0,0,0],[174,0,0,0],[177,0,0,0],[154,0,0,0],[157,0,0,0],[160,0,0,0],[163,0,0,0],[166,0,0,0],[169,0,0,0],[172,0,0,0],[175,0,0,0],[178,0,0,0],[155,0,0,0],[158,0,0,0],[161,0,0,0],[164,0,0,0],[167,0,0,0],[170,0,0,0],[173,0,0,0],[176,0,0,0],[179,0,0,0],[279,0,0,0],[282,0,0,0],[285,0,0,0],[288,0,0,0],[291,0,0,0],[294,0,0,0],[297,0,0,0],[300,0,0,0],[303,0,0,0],[280,0,0,0],[283,0,0,0],[286,0,0,0],[289,0,0,0],[292,0,0,0],[295,0,0,0],[298,0,0,0],[301,0,0,0],[304,0,0,0],[281,0,0,0],[284,0,0,0],[287,0,0,0],[290,0,0,0],[293,0,0,0],[296,0,0,0],[299,0,0,0],[302,0,0,0],[305,0,0,0]],"begin_time":6762.109539859521,"end_time":7123.390174197924,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8],"row_loc":[],"row_y":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":6762.109539859521,"end_time":6763.109539859521},{"type":"move","id":1,"begin_coord":[[{"id":27,"x":-82.0,"y":53.0},{"id":30,"x":-82.0,"y":125.0},{"id":33,"x":-82.0,"y":197.0},{"id":36,"x":-82.0,"y":65.0},{"id":39,"x":-82.0,"y":137.0},{"id":42,"x":-82.0,"y":209.0},{"id":45,"x":-82.0,"y":17.0},{"id":48,"x":-82.0,"y":89.0},{"id":51,"x":-82.0,"y":161.0},{"id":28,"x":-92.0,"y":53.0},{"id":31,"x":-92.0,"y":125.0},{"id":34,"x":-92.0,"y":197.0},{"id":37,"x":-92.0,"y":65.0},{"id":40,"x":-92.0,"y":137.0},{"id":43,"x":-92.0,"y":209.0},{"id":46,"x":-92.0,"y":17.0},{"id":49,"x":-92.0,"y":89.0},{"id":52,"x":-92.0,"y":161.0},{"id":29,"x":-102.0,"y":53.0},{"id":32,"x":-102.0,"y":125.0},{"id":35,"x":-102.0,"y":197.0},{"id":38,"x":-102.0,"y":65.0},{"id":41,"x":-102.0,"y":137.0},{"id":44,"x":-102.0,"y":209.0},{"id":47,"x":-102.0,"y":17.0},{"id":50,"x":-102.0,"y":89.0},{"id":53,"x":-102.0,"y":161.0},{"id":153,"x":-42.0,"y":53.0},{"id":156,"x":-42.0,"y":125.0},{"id":159,"x":-42.0,"y":197.0},{"id":162,"x":-42.0,"y":65.0},{"id":165,"x":-42.0,"y":137.0},{"id":168,"x":-42.0,"y":209.0},{"id":171,"x":-42.0,"y":17.0},{"id":174,"x":-42.0,"y":89.0},{"id":177,"x":-42.0,"y":161.0},{"id":154,"x":-56.0,"y":53.0},{"id":157,"x":-56.0,"y":125.0},{"id":160,"x":-56.0,"y":197.0},{"id":163,"x":-56.0,"y":65.0},{"id":166,"x":-56.0,"y":137.0},{"id":169,"x":-56.0,"y":209.0},{"id":172,"x":-56.0,"y":17.0},{"id":175,"x":-56.0,"y":89.0},{"id":178,"x":-56.0,"y":161.0},{"id":155,"x":-70.0,"y":53.0},{"id":158,"x":-70.0,"y":125.0},{"id":161,"x":-70.0,"y":197.0},{"id":164,"x":-70.0,"y":65.0},{"id":167,"x":-70.0,"y":137.0},{"id":170,"x":-70.0,"y":209.0},{"id":173,"x":-70.0,"y":17.0},{"id":176,"x":-70.0,"y":89.0},{"id":179,"x":-70.0,"y":161.0},{"id":279,"x":-10.0,"y":53.0},{"id":282,"x":-10.0,"y":125.0},{"id":285,"x":-10.0,"y":197.0},{"id":288,"x":-10.0,"y":65.0},{"id":291,"x":-10.0,"y":137.0},{"id":294,"x":-10.0,"y":209.0},{"id":297,"x":-10.0,"y":17.0},{"id":300,"x":-10.0,"y":89.0},{"id":303,"x":-10.0,"y":161.0},{"id":280,"x":-20.0,"y":53.0},{"id":283,"x":-20.0,"y":125.0},{"id":286,"x":-20.0,"y":197.0},{"id":289,"x":-20.0,"y":65.0},{"id":292,"x":-20.0,"y":137.0},{"id":295,"x":-20.0,"y":209.0},{"id":298,"x":-20.0,"y":17.0},{"id":301,"x":-20.0,"y":89.0},{"id":304,"x":-20.0,"y":161.0},{"id":281,"x":-30.0,"y":53.0},{"id":284,"x":-30.0,"y":125.0},{"id":287,"x":-30.0,"y":197.0},{"id":290,"x":-30.0,"y":65.0},{"id":293,"x":-30.0,"y":137.0},{"id":296,"x":-30.0,"y":209.0},{"id":299,"x":-30.0,"y":17.0},{"id":302,"x":-30.0,"y":89.0},{"id":305,"x":-30.0,"y":161.0}]],"end_coord":[[{"id":27,"x":-242.8166652890285,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":296,"x":-163.8257569495584,"y":207.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":305,"x":-163.8257569495584,"y":159.0}]],"row_id":[0,1,2,3,4,5,6,7,8],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[17.0,53.0,65.0,89.0,125.0,137.0,161.0,197.0,209.0],"row_y_end":[15.0,51.0,63.0,87.0,123.0,135.0,159.0,195.0,207.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[-279.47727084867523,-261.14696806885183,-242.8166652890285,-221.65151389911682,-203.32121111929345,-184.99090833947008,-163.8257569495584,-145.49545416973504,-127.16515138991168],"begin_time":6763.109539859521,"end_time":7122.390174197924},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":7122.390174197924,"end_time":7123.390174197924}],"id":88},{"type":"rearrangeJob","note":"3D patches -> measurement zone | 4D expand 2x6->2x7 | fresh atoms -> 4D Z-checks","aod_id":0,"begin_locs":[[396,0,0,0],[397,0,0,0],[398,0,0,0],[399,0,0,0],[400,0,0,0],[401,0,0,0],[402,0,0,0],[403,0,0,0],[404,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[378,0,0,0],[379,0,0,0],[380,0,0,0],[381,0,0,0],[382,0,0,0],[383,0,0,0],[384,0,0,0],[385,0,0,0],[386,0,0,0],[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0],[393,0,0,0],[394,0,0,0],[395,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[459,0,0,0],[460,0,0,0],[461,0,0,0],[462,0,0,0],[463,0,0,0],[464,0,0,0],[465,0,0,0],[466,0,0,0],[467,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[441,0,0,0],[442,0,0,0],[443,0,0,0],[444,0,0,0],[445,0,0,0],[446,0,0,0],[447,0,0,0],[448,0,0,0],[449,0,0,0],[450,0,0,0],[451,0,0,0],[452,0,0,0],[453,0,0,0],[454,0,0,0],[455,0,0,0],[456,0,0,0],[457,0,0,0],[458,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[522,0,0,0],[523,0,0,0],[524,0,0,0],[525,0,0,0],[526,0,0,0],[527,0,0,0],[528,0,0,0],[529,0,0,0],[530,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[504,0,0,0],[505,0,0,0],[506,0,0,0],[507,0,0,0],[508,0,0,0],[509,0,0,0],[510,0,0,0],[511,0,0,0],[512,0,0,0],[513,0,0,0],[514,0,0,0],[515,0,0,0],[516,0,0,0],[517,0,0,0],[518,0,0,0],[519,0,0,0],[520,0,0,0],[521,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"end_locs":[[396,0,0,0],[397,0,0,0],[398,0,0,0],[399,0,0,0],[400,0,0,0],[401,0,0,0],[402,0,0,0],[403,0,0,0],[404,0,0,0],[414,0,0,0],[415,0,0,0],[416,0,0,0],[417,0,0,0],[418,0,0,0],[419,0,0,0],[420,0,0,0],[421,0,0,0],[422,0,0,0],[423,0,0,0],[424,0,0,0],[425,0,0,0],[426,0,0,0],[427,0,0,0],[428,0,0,0],[429,0,0,0],[430,0,0,0],[431,0,0,0],[378,0,0,0],[379,0,0,0],[380,0,0,0],[381,0,0,0],[382,0,0,0],[383,0,0,0],[384,0,0,0],[385,0,0,0],[386,0,0,0],[387,0,0,0],[388,0,0,0],[389,0,0,0],[390,0,0,0],[391,0,0,0],[392,0,0,0],[393,0,0,0],[394,0,0,0],[395,0,0,0],[432,0,0,0],[433,0,0,0],[434,0,0,0],[435,0,0,0],[436,0,0,0],[437,0,0,0],[438,0,0,0],[439,0,0,0],[440,0,0,0],[459,0,0,0],[460,0,0,0],[461,0,0,0],[462,0,0,0],[463,0,0,0],[464,0,0,0],[465,0,0,0],[466,0,0,0],[467,0,0,0],[477,0,0,0],[478,0,0,0],[479,0,0,0],[480,0,0,0],[481,0,0,0],[482,0,0,0],[483,0,0,0],[484,0,0,0],[485,0,0,0],[486,0,0,0],[487,0,0,0],[488,0,0,0],[489,0,0,0],[490,0,0,0],[491,0,0,0],[492,0,0,0],[493,0,0,0],[494,0,0,0],[441,0,0,0],[442,0,0,0],[443,0,0,0],[444,0,0,0],[445,0,0,0],[446,0,0,0],[447,0,0,0],[448,0,0,0],[449,0,0,0],[450,0,0,0],[451,0,0,0],[452,0,0,0],[453,0,0,0],[454,0,0,0],[455,0,0,0],[456,0,0,0],[457,0,0,0],[458,0,0,0],[495,0,0,0],[496,0,0,0],[497,0,0,0],[498,0,0,0],[499,0,0,0],[500,0,0,0],[501,0,0,0],[502,0,0,0],[503,0,0,0],[522,0,0,0],[523,0,0,0],[524,0,0,0],[525,0,0,0],[526,0,0,0],[527,0,0,0],[528,0,0,0],[529,0,0,0],[530,0,0,0],[540,0,0,0],[541,0,0,0],[542,0,0,0],[543,0,0,0],[544,0,0,0],[545,0,0,0],[546,0,0,0],[547,0,0,0],[548,0,0,0],[549,0,0,0],[550,0,0,0],[551,0,0,0],[552,0,0,0],[553,0,0,0],[554,0,0,0],[555,0,0,0],[556,0,0,0],[557,0,0,0],[504,0,0,0],[505,0,0,0],[506,0,0,0],[507,0,0,0],[508,0,0,0],[509,0,0,0],[510,0,0,0],[511,0,0,0],[512,0,0,0],[513,0,0,0],[514,0,0,0],[515,0,0,0],[516,0,0,0],[517,0,0,0],[518,0,0,0],[519,0,0,0],[520,0,0,0],[521,0,0,0],[558,0,0,0],[559,0,0,0],[560,0,0,0],[561,0,0,0],[562,0,0,0],[563,0,0,0],[564,0,0,0],[565,0,0,0],[566,0,0,0]],"begin_time":7123.390174197924,"end_time":7497.118325111758,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"row_loc":[],"row_y":[15.0,27.0,39.0,51.0,63.0,75.0,87.0,99.0,111.0,123.0,135.0,147.0,159.0,171.0,183.0,195.0,207.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc":[],"col_x":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"begin_time":7123.390174197924,"end_time":7124.390174197924},{"type":"move","id":1,"begin_coord":[[{"id":396,"x":-82.0,"y":15.0},{"id":397,"x":-92.0,"y":15.0},{"id":398,"x":-102.0,"y":15.0},{"id":399,"x":-82.0,"y":87.0},{"id":400,"x":-92.0,"y":87.0},{"id":401,"x":-102.0,"y":87.0},{"id":402,"x":-82.0,"y":159.0},{"id":403,"x":-92.0,"y":159.0},{"id":404,"x":-102.0,"y":159.0},{"id":414,"x":-82.0,"y":27.0},{"id":415,"x":-92.0,"y":27.0},{"id":416,"x":-102.0,"y":27.0},{"id":417,"x":-82.0,"y":99.0},{"id":418,"x":-92.0,"y":99.0},{"id":419,"x":-102.0,"y":99.0},{"id":420,"x":-82.0,"y":171.0},{"id":421,"x":-92.0,"y":171.0},{"id":422,"x":-102.0,"y":171.0},{"id":423,"x":-82.0,"y":39.0},{"id":424,"x":-92.0,"y":39.0},{"id":425,"x":-102.0,"y":39.0},{"id":426,"x":-82.0,"y":111.0},{"id":427,"x":-92.0,"y":111.0},{"id":428,"x":-102.0,"y":111.0},{"id":429,"x":-82.0,"y":183.0},{"id":430,"x":-92.0,"y":183.0},{"id":431,"x":-102.0,"y":183.0},{"id":378,"x":-82.0,"y":51.0},{"id":379,"x":-92.0,"y":51.0},{"id":380,"x":-102.0,"y":51.0},{"id":381,"x":-82.0,"y":123.0},{"id":382,"x":-92.0,"y":123.0},{"id":383,"x":-102.0,"y":123.0},{"id":384,"x":-82.0,"y":195.0},{"id":385,"x":-92.0,"y":195.0},{"id":386,"x":-102.0,"y":195.0},{"id":387,"x":-82.0,"y":63.0},{"id":388,"x":-92.0,"y":63.0},{"id":389,"x":-102.0,"y":63.0},{"id":390,"x":-82.0,"y":135.0},{"id":391,"x":-92.0,"y":135.0},{"id":392,"x":-102.0,"y":135.0},{"id":393,"x":-82.0,"y":207.0},{"id":394,"x":-92.0,"y":207.0},{"id":395,"x":-102.0,"y":207.0},{"id":432,"x":-82.0,"y":75.0},{"id":433,"x":-92.0,"y":75.0},{"id":434,"x":-102.0,"y":75.0},{"id":435,"x":-82.0,"y":147.0},{"id":436,"x":-92.0,"y":147.0},{"id":437,"x":-102.0,"y":147.0},{"id":438,"x":-82.0,"y":219.0},{"id":439,"x":-92.0,"y":219.0},{"id":440,"x":-102.0,"y":219.0},{"id":459,"x":-42.0,"y":15.0},{"id":460,"x":-56.0,"y":15.0},{"id":461,"x":-70.0,"y":15.0},{"id":462,"x":-42.0,"y":87.0},{"id":463,"x":-56.0,"y":87.0},{"id":464,"x":-70.0,"y":87.0},{"id":465,"x":-42.0,"y":159.0},{"id":466,"x":-56.0,"y":159.0},{"id":467,"x":-70.0,"y":159.0},{"id":477,"x":-42.0,"y":27.0},{"id":478,"x":-56.0,"y":27.0},{"id":479,"x":-70.0,"y":27.0},{"id":480,"x":-42.0,"y":99.0},{"id":481,"x":-56.0,"y":99.0},{"id":482,"x":-70.0,"y":99.0},{"id":483,"x":-42.0,"y":171.0},{"id":484,"x":-56.0,"y":171.0},{"id":485,"x":-70.0,"y":171.0},{"id":486,"x":-42.0,"y":39.0},{"id":487,"x":-56.0,"y":39.0},{"id":488,"x":-70.0,"y":39.0},{"id":489,"x":-42.0,"y":111.0},{"id":490,"x":-56.0,"y":111.0},{"id":491,"x":-70.0,"y":111.0},{"id":492,"x":-42.0,"y":183.0},{"id":493,"x":-56.0,"y":183.0},{"id":494,"x":-70.0,"y":183.0},{"id":441,"x":-42.0,"y":51.0},{"id":442,"x":-56.0,"y":51.0},{"id":443,"x":-70.0,"y":51.0},{"id":444,"x":-42.0,"y":123.0},{"id":445,"x":-56.0,"y":123.0},{"id":446,"x":-70.0,"y":123.0},{"id":447,"x":-42.0,"y":195.0},{"id":448,"x":-56.0,"y":195.0},{"id":449,"x":-70.0,"y":195.0},{"id":450,"x":-42.0,"y":63.0},{"id":451,"x":-56.0,"y":63.0},{"id":452,"x":-70.0,"y":63.0},{"id":453,"x":-42.0,"y":135.0},{"id":454,"x":-56.0,"y":135.0},{"id":455,"x":-70.0,"y":135.0},{"id":456,"x":-42.0,"y":207.0},{"id":457,"x":-56.0,"y":207.0},{"id":458,"x":-70.0,"y":207.0},{"id":495,"x":-42.0,"y":75.0},{"id":496,"x":-56.0,"y":75.0},{"id":497,"x":-70.0,"y":75.0},{"id":498,"x":-42.0,"y":147.0},{"id":499,"x":-56.0,"y":147.0},{"id":500,"x":-70.0,"y":147.0},{"id":501,"x":-42.0,"y":219.0},{"id":502,"x":-56.0,"y":219.0},{"id":503,"x":-70.0,"y":219.0},{"id":522,"x":-10.0,"y":15.0},{"id":523,"x":-20.0,"y":15.0},{"id":524,"x":-30.0,"y":15.0},{"id":525,"x":-10.0,"y":87.0},{"id":526,"x":-20.0,"y":87.0},{"id":527,"x":-30.0,"y":87.0},{"id":528,"x":-10.0,"y":159.0},{"id":529,"x":-20.0,"y":159.0},{"id":530,"x":-30.0,"y":159.0},{"id":540,"x":-10.0,"y":27.0},{"id":541,"x":-20.0,"y":27.0},{"id":542,"x":-30.0,"y":27.0},{"id":543,"x":-10.0,"y":99.0},{"id":544,"x":-20.0,"y":99.0},{"id":545,"x":-30.0,"y":99.0},{"id":546,"x":-10.0,"y":171.0},{"id":547,"x":-20.0,"y":171.0},{"id":548,"x":-30.0,"y":171.0},{"id":549,"x":-10.0,"y":39.0},{"id":550,"x":-20.0,"y":39.0},{"id":551,"x":-30.0,"y":39.0},{"id":552,"x":-10.0,"y":111.0},{"id":553,"x":-20.0,"y":111.0},{"id":554,"x":-30.0,"y":111.0},{"id":555,"x":-10.0,"y":183.0},{"id":556,"x":-20.0,"y":183.0},{"id":557,"x":-30.0,"y":183.0},{"id":504,"x":-10.0,"y":51.0},{"id":505,"x":-20.0,"y":51.0},{"id":506,"x":-30.0,"y":51.0},{"id":507,"x":-10.0,"y":123.0},{"id":508,"x":-20.0,"y":123.0},{"id":509,"x":-30.0,"y":123.0},{"id":510,"x":-10.0,"y":195.0},{"id":511,"x":-20.0,"y":195.0},{"id":512,"x":-30.0,"y":195.0},{"id":513,"x":-10.0,"y":63.0},{"id":514,"x":-20.0,"y":63.0},{"id":515,"x":-30.0,"y":63.0},{"id":516,"x":-10.0,"y":135.0},{"id":517,"x":-20.0,"y":135.0},{"id":518,"x":-30.0,"y":135.0},{"id":519,"x":-10.0,"y":207.0},{"id":520,"x":-20.0,"y":207.0},{"id":521,"x":-30.0,"y":207.0},{"id":558,"x":-10.0,"y":75.0},{"id":559,"x":-20.0,"y":75.0},{"id":560,"x":-30.0,"y":75.0},{"id":561,"x":-10.0,"y":147.0},{"id":562,"x":-20.0,"y":147.0},{"id":563,"x":-30.0,"y":147.0},{"id":564,"x":-10.0,"y":219.0},{"id":565,"x":-20.0,"y":219.0},{"id":566,"x":-30.0,"y":219.0}]],"end_coord":[[{"id":396,"x":50.0,"y":15.0},{"id":397,"x":40.0,"y":15.0},{"id":398,"x":30.0,"y":15.0},{"id":399,"x":50.0,"y":87.0},{"id":400,"x":40.0,"y":87.0},{"id":401,"x":30.0,"y":87.0},{"id":402,"x":50.0,"y":159.0},{"id":403,"x":40.0,"y":159.0},{"id":404,"x":30.0,"y":159.0},{"id":414,"x":50.0,"y":27.0},{"id":415,"x":40.0,"y":27.0},{"id":416,"x":30.0,"y":27.0},{"id":417,"x":50.0,"y":99.0},{"id":418,"x":40.0,"y":99.0},{"id":419,"x":30.0,"y":99.0},{"id":420,"x":50.0,"y":171.0},{"id":421,"x":40.0,"y":171.0},{"id":422,"x":30.0,"y":171.0},{"id":423,"x":50.0,"y":39.0},{"id":424,"x":40.0,"y":39.0},{"id":425,"x":30.0,"y":39.0},{"id":426,"x":50.0,"y":111.0},{"id":427,"x":40.0,"y":111.0},{"id":428,"x":30.0,"y":111.0},{"id":429,"x":50.0,"y":183.0},{"id":430,"x":40.0,"y":183.0},{"id":431,"x":30.0,"y":183.0},{"id":378,"x":50.0,"y":51.0},{"id":379,"x":40.0,"y":51.0},{"id":380,"x":30.0,"y":51.0},{"id":381,"x":50.0,"y":123.0},{"id":382,"x":40.0,"y":123.0},{"id":383,"x":30.0,"y":123.0},{"id":384,"x":50.0,"y":195.0},{"id":385,"x":40.0,"y":195.0},{"id":386,"x":30.0,"y":195.0},{"id":387,"x":50.0,"y":63.0},{"id":388,"x":40.0,"y":63.0},{"id":389,"x":30.0,"y":63.0},{"id":390,"x":50.0,"y":135.0},{"id":391,"x":40.0,"y":135.0},{"id":392,"x":30.0,"y":135.0},{"id":393,"x":50.0,"y":207.0},{"id":394,"x":40.0,"y":207.0},{"id":395,"x":30.0,"y":207.0},{"id":432,"x":50.0,"y":75.0},{"id":433,"x":40.0,"y":75.0},{"id":434,"x":30.0,"y":75.0},{"id":435,"x":50.0,"y":147.0},{"id":436,"x":40.0,"y":147.0},{"id":437,"x":30.0,"y":147.0},{"id":438,"x":50.0,"y":219.0},{"id":439,"x":40.0,"y":219.0},{"id":440,"x":30.0,"y":219.0},{"id":459,"x":82.0,"y":15.0},{"id":460,"x":72.0,"y":15.0},{"id":461,"x":62.0,"y":15.0},{"id":462,"x":82.0,"y":87.0},{"id":463,"x":72.0,"y":87.0},{"id":464,"x":62.0,"y":87.0},{"id":465,"x":82.0,"y":159.0},{"id":466,"x":72.0,"y":159.0},{"id":467,"x":62.0,"y":159.0},{"id":477,"x":82.0,"y":27.0},{"id":478,"x":72.0,"y":27.0},{"id":479,"x":62.0,"y":27.0},{"id":480,"x":82.0,"y":99.0},{"id":481,"x":72.0,"y":99.0},{"id":482,"x":62.0,"y":99.0},{"id":483,"x":82.0,"y":171.0},{"id":484,"x":72.0,"y":171.0},{"id":485,"x":62.0,"y":171.0},{"id":486,"x":82.0,"y":39.0},{"id":487,"x":72.0,"y":39.0},{"id":488,"x":62.0,"y":39.0},{"id":489,"x":82.0,"y":111.0},{"id":490,"x":72.0,"y":111.0},{"id":491,"x":62.0,"y":111.0},{"id":492,"x":82.0,"y":183.0},{"id":493,"x":72.0,"y":183.0},{"id":494,"x":62.0,"y":183.0},{"id":441,"x":82.0,"y":51.0},{"id":442,"x":72.0,"y":51.0},{"id":443,"x":62.0,"y":51.0},{"id":444,"x":82.0,"y":123.0},{"id":445,"x":72.0,"y":123.0},{"id":446,"x":62.0,"y":123.0},{"id":447,"x":82.0,"y":195.0},{"id":448,"x":72.0,"y":195.0},{"id":449,"x":62.0,"y":195.0},{"id":450,"x":82.0,"y":63.0},{"id":451,"x":72.0,"y":63.0},{"id":452,"x":62.0,"y":63.0},{"id":453,"x":82.0,"y":135.0},{"id":454,"x":72.0,"y":135.0},{"id":455,"x":62.0,"y":135.0},{"id":456,"x":82.0,"y":207.0},{"id":457,"x":72.0,"y":207.0},{"id":458,"x":62.0,"y":207.0},{"id":495,"x":82.0,"y":75.0},{"id":496,"x":72.0,"y":75.0},{"id":497,"x":62.0,"y":75.0},{"id":498,"x":82.0,"y":147.0},{"id":499,"x":72.0,"y":147.0},{"id":500,"x":62.0,"y":147.0},{"id":501,"x":82.0,"y":219.0},{"id":502,"x":72.0,"y":219.0},{"id":503,"x":62.0,"y":219.0},{"id":522,"x":114.0,"y":15.0},{"id":523,"x":104.0,"y":15.0},{"id":524,"x":94.0,"y":15.0},{"id":525,"x":114.0,"y":87.0},{"id":526,"x":104.0,"y":87.0},{"id":527,"x":94.0,"y":87.0},{"id":528,"x":114.0,"y":159.0},{"id":529,"x":104.0,"y":159.0},{"id":530,"x":94.0,"y":159.0},{"id":540,"x":114.0,"y":27.0},{"id":541,"x":104.0,"y":27.0},{"id":542,"x":94.0,"y":27.0},{"id":543,"x":114.0,"y":99.0},{"id":544,"x":104.0,"y":99.0},{"id":545,"x":94.0,"y":99.0},{"id":546,"x":114.0,"y":171.0},{"id":547,"x":104.0,"y":171.0},{"id":548,"x":94.0,"y":171.0},{"id":549,"x":114.0,"y":39.0},{"id":550,"x":104.0,"y":39.0},{"id":551,"x":94.0,"y":39.0},{"id":552,"x":114.0,"y":111.0},{"id":553,"x":104.0,"y":111.0},{"id":554,"x":94.0,"y":111.0},{"id":555,"x":114.0,"y":183.0},{"id":556,"x":104.0,"y":183.0},{"id":557,"x":94.0,"y":183.0},{"id":504,"x":114.0,"y":51.0},{"id":505,"x":104.0,"y":51.0},{"id":506,"x":94.0,"y":51.0},{"id":507,"x":114.0,"y":123.0},{"id":508,"x":104.0,"y":123.0},{"id":509,"x":94.0,"y":123.0},{"id":510,"x":114.0,"y":195.0},{"id":511,"x":104.0,"y":195.0},{"id":512,"x":94.0,"y":195.0},{"id":513,"x":114.0,"y":63.0},{"id":514,"x":104.0,"y":63.0},{"id":515,"x":94.0,"y":63.0},{"id":516,"x":114.0,"y":135.0},{"id":517,"x":104.0,"y":135.0},{"id":518,"x":94.0,"y":135.0},{"id":519,"x":114.0,"y":207.0},{"id":520,"x":104.0,"y":207.0},{"id":521,"x":94.0,"y":207.0},{"id":558,"x":114.0,"y":75.0},{"id":559,"x":104.0,"y":75.0},{"id":560,"x":94.0,"y":75.0},{"id":561,"x":114.0,"y":147.0},{"id":562,"x":104.0,"y":147.0},{"id":563,"x":94.0,"y":147.0},{"id":564,"x":114.0,"y":219.0},{"id":565,"x":104.0,"y":219.0},{"id":566,"x":94.0,"y":219.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[15.0,27.0,39.0,51.0,63.0,75.0,87.0,99.0,111.0,123.0,135.0,147.0,159.0,171.0,183.0,195.0,207.0,219.0],"row_y_end":[15.0,27.0,39.0,51.0,63.0,75.0,87.0,99.0,111.0,123.0,135.0,147.0,159.0,171.0,183.0,195.0,207.0,219.0],"col_id":[0,1,2,3,4,5,6,7,8],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-102.0,-92.0,-82.0,-70.0,-56.0,-42.0,-30.0,-20.0,-10.0],"col_x_end":[30.0,40.0,50.0,62.0,72.0,82.0,94.0,104.0,114.0],"begin_time":7124.390174197924,"end_time":7496.118325111758},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_id":[0,1,2,3,4,5,6,7,8],"begin_time":7496.118325111758,"end_time":7497.118325111758}],"id":89},{"type":"rearrangeJob","note":"3D patches -> measurement zone | 4D expand 2x6->2x7 | fresh atoms -> 4D Z-checks","aod_id":1,"begin_locs":[[72,0,0,0],[73,0,0,0],[74,0,0,0],[75,0,0,0],[76,0,0,0],[77,0,0,0],[78,0,0,0],[79,0,0,0],[80,0,0,0],[0,0,0,0],[1,0,0,0],[2,0,0,0],[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[54,0,0,0],[55,0,0,0],[56,0,0,0],[57,0,0,0],[58,0,0,0],[59,0,0,0],[60,0,0,0],[61,0,0,0],[62,0,0,0],[63,0,0,0],[64,0,0,0],[65,0,0,0],[66,0,0,0],[67,0,0,0],[68,0,0,0],[69,0,0,0],[70,0,0,0],[71,0,0,0],[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[81,0,0,0],[82,0,0,0],[83,0,0,0],[84,0,0,0],[85,0,0,0],[86,0,0,0],[87,0,0,0],[88,0,0,0],[89,0,0,0],[27,0,0,0],[28,0,0,0],[29,0,0,0],[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[198,0,0,0],[199,0,0,0],[200,0,0,0],[201,0,0,0],[202,0,0,0],[203,0,0,0],[204,0,0,0],[205,0,0,0],[206,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[180,0,0,0],[181,0,0,0],[182,0,0,0],[183,0,0,0],[184,0,0,0],[185,0,0,0],[186,0,0,0],[187,0,0,0],[188,0,0,0],[189,0,0,0],[190,0,0,0],[191,0,0,0],[192,0,0,0],[193,0,0,0],[194,0,0,0],[195,0,0,0],[196,0,0,0],[197,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[207,0,0,0],[208,0,0,0],[209,0,0,0],[210,0,0,0],[211,0,0,0],[212,0,0,0],[213,0,0,0],[214,0,0,0],[215,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[324,0,0,0],[325,0,0,0],[326,0,0,0],[327,0,0,0],[328,0,0,0],[329,0,0,0],[330,0,0,0],[331,0,0,0],[332,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[306,0,0,0],[307,0,0,0],[308,0,0,0],[309,0,0,0],[310,0,0,0],[311,0,0,0],[312,0,0,0],[313,0,0,0],[314,0,0,0],[315,0,0,0],[316,0,0,0],[317,0,0,0],[318,0,0,0],[319,0,0,0],[320,0,0,0],[321,0,0,0],[322,0,0,0],[323,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0],[333,0,0,0],[334,0,0,0],[335,0,0,0],[336,0,0,0],[337,0,0,0],[338,0,0,0],[339,0,0,0],[340,0,0,0],[341,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0]],"end_locs":[[72,0,0,0],[73,0,0,0],[74,0,0,0],[75,0,0,0],[76,0,0,0],[77,0,0,0],[78,0,0,0],[79,0,0,0],[80,0,0,0],[0,0,0,0],[1,0,0,0],[2,0,0,0],[3,0,0,0],[4,0,0,0],[5,0,0,0],[6,0,0,0],[7,0,0,0],[8,0,0,0],[9,0,0,0],[10,0,0,0],[11,0,0,0],[12,0,0,0],[13,0,0,0],[14,0,0,0],[15,0,0,0],[16,0,0,0],[17,0,0,0],[54,0,0,0],[55,0,0,0],[56,0,0,0],[57,0,0,0],[58,0,0,0],[59,0,0,0],[60,0,0,0],[61,0,0,0],[62,0,0,0],[63,0,0,0],[64,0,0,0],[65,0,0,0],[66,0,0,0],[67,0,0,0],[68,0,0,0],[69,0,0,0],[70,0,0,0],[71,0,0,0],[18,0,0,0],[19,0,0,0],[20,0,0,0],[21,0,0,0],[22,0,0,0],[23,0,0,0],[24,0,0,0],[25,0,0,0],[26,0,0,0],[45,0,0,0],[46,0,0,0],[47,0,0,0],[48,0,0,0],[49,0,0,0],[50,0,0,0],[51,0,0,0],[52,0,0,0],[53,0,0,0],[81,0,0,0],[82,0,0,0],[83,0,0,0],[84,0,0,0],[85,0,0,0],[86,0,0,0],[87,0,0,0],[88,0,0,0],[89,0,0,0],[27,0,0,0],[28,0,0,0],[29,0,0,0],[30,0,0,0],[31,0,0,0],[32,0,0,0],[33,0,0,0],[34,0,0,0],[35,0,0,0],[36,0,0,0],[37,0,0,0],[38,0,0,0],[39,0,0,0],[40,0,0,0],[41,0,0,0],[42,0,0,0],[43,0,0,0],[44,0,0,0],[198,0,0,0],[199,0,0,0],[200,0,0,0],[201,0,0,0],[202,0,0,0],[203,0,0,0],[204,0,0,0],[205,0,0,0],[206,0,0,0],[126,0,0,0],[127,0,0,0],[128,0,0,0],[129,0,0,0],[130,0,0,0],[131,0,0,0],[132,0,0,0],[133,0,0,0],[134,0,0,0],[135,0,0,0],[136,0,0,0],[137,0,0,0],[138,0,0,0],[139,0,0,0],[140,0,0,0],[141,0,0,0],[142,0,0,0],[143,0,0,0],[180,0,0,0],[181,0,0,0],[182,0,0,0],[183,0,0,0],[184,0,0,0],[185,0,0,0],[186,0,0,0],[187,0,0,0],[188,0,0,0],[189,0,0,0],[190,0,0,0],[191,0,0,0],[192,0,0,0],[193,0,0,0],[194,0,0,0],[195,0,0,0],[196,0,0,0],[197,0,0,0],[144,0,0,0],[145,0,0,0],[146,0,0,0],[147,0,0,0],[148,0,0,0],[149,0,0,0],[150,0,0,0],[151,0,0,0],[152,0,0,0],[171,0,0,0],[172,0,0,0],[173,0,0,0],[174,0,0,0],[175,0,0,0],[176,0,0,0],[177,0,0,0],[178,0,0,0],[179,0,0,0],[207,0,0,0],[208,0,0,0],[209,0,0,0],[210,0,0,0],[211,0,0,0],[212,0,0,0],[213,0,0,0],[214,0,0,0],[215,0,0,0],[153,0,0,0],[154,0,0,0],[155,0,0,0],[156,0,0,0],[157,0,0,0],[158,0,0,0],[159,0,0,0],[160,0,0,0],[161,0,0,0],[162,0,0,0],[163,0,0,0],[164,0,0,0],[165,0,0,0],[166,0,0,0],[167,0,0,0],[168,0,0,0],[169,0,0,0],[170,0,0,0],[324,0,0,0],[325,0,0,0],[326,0,0,0],[327,0,0,0],[328,0,0,0],[329,0,0,0],[330,0,0,0],[331,0,0,0],[332,0,0,0],[252,0,0,0],[253,0,0,0],[254,0,0,0],[255,0,0,0],[256,0,0,0],[257,0,0,0],[258,0,0,0],[259,0,0,0],[260,0,0,0],[261,0,0,0],[262,0,0,0],[263,0,0,0],[264,0,0,0],[265,0,0,0],[266,0,0,0],[267,0,0,0],[268,0,0,0],[269,0,0,0],[306,0,0,0],[307,0,0,0],[308,0,0,0],[309,0,0,0],[310,0,0,0],[311,0,0,0],[312,0,0,0],[313,0,0,0],[314,0,0,0],[315,0,0,0],[316,0,0,0],[317,0,0,0],[318,0,0,0],[319,0,0,0],[320,0,0,0],[321,0,0,0],[322,0,0,0],[323,0,0,0],[270,0,0,0],[271,0,0,0],[272,0,0,0],[273,0,0,0],[274,0,0,0],[275,0,0,0],[276,0,0,0],[277,0,0,0],[278,0,0,0],[297,0,0,0],[298,0,0,0],[299,0,0,0],[300,0,0,0],[301,0,0,0],[302,0,0,0],[303,0,0,0],[304,0,0,0],[305,0,0,0],[333,0,0,0],[334,0,0,0],[335,0,0,0],[336,0,0,0],[337,0,0,0],[338,0,0,0],[339,0,0,0],[340,0,0,0],[341,0,0,0],[279,0,0,0],[280,0,0,0],[281,0,0,0],[282,0,0,0],[283,0,0,0],[284,0,0,0],[285,0,0,0],[286,0,0,0],[287,0,0,0],[288,0,0,0],[289,0,0,0],[290,0,0,0],[291,0,0,0],[292,0,0,0],[293,0,0,0],[294,0,0,0],[295,0,0,0],[296,0,0,0]],"begin_time":7123.390174197924,"end_time":7497.118325111758,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29],"row_loc":[],"row_y":[9.0,15.0,21.0,33.0,39.0,45.0,51.0,57.0,63.0,69.0,81.0,87.0,93.0,105.0,111.0,117.0,123.0,129.0,135.0,141.0,153.0,159.0,165.0,177.0,183.0,189.0,195.0,201.0,207.0,213.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":7123.390174197924,"end_time":7124.390174197924},{"type":"move","id":1,"begin_coord":[[{"id":72,"x":-233.65151389911682,"y":9.0},{"id":73,"x":-251.9818166789402,"y":9.0},{"id":74,"x":-270.31211945876356,"y":9.0},{"id":75,"x":-233.65151389911682,"y":81.0},{"id":76,"x":-251.9818166789402,"y":81.0},{"id":77,"x":-270.31211945876356,"y":81.0},{"id":78,"x":-233.65151389911682,"y":153.0},{"id":79,"x":-251.9818166789402,"y":153.0},{"id":80,"x":-270.31211945876356,"y":153.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":3,"x":-233.65151389911682,"y":93.0},{"id":4,"x":-251.9818166789402,"y":93.0},{"id":5,"x":-270.31211945876356,"y":93.0},{"id":6,"x":-233.65151389911682,"y":165.0},{"id":7,"x":-251.9818166789402,"y":165.0},{"id":8,"x":-270.31211945876356,"y":165.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":12,"x":-233.65151389911682,"y":105.0},{"id":13,"x":-251.9818166789402,"y":105.0},{"id":14,"x":-270.31211945876356,"y":105.0},{"id":15,"x":-233.65151389911682,"y":177.0},{"id":16,"x":-251.9818166789402,"y":177.0},{"id":17,"x":-270.31211945876356,"y":177.0},{"id":54,"x":-233.65151389911682,"y":45.0},{"id":55,"x":-251.9818166789402,"y":45.0},{"id":56,"x":-270.31211945876356,"y":45.0},{"id":57,"x":-233.65151389911682,"y":117.0},{"id":58,"x":-251.9818166789402,"y":117.0},{"id":59,"x":-270.31211945876356,"y":117.0},{"id":60,"x":-233.65151389911682,"y":189.0},{"id":61,"x":-251.9818166789402,"y":189.0},{"id":62,"x":-270.31211945876356,"y":189.0},{"id":63,"x":-233.65151389911682,"y":57.0},{"id":64,"x":-251.9818166789402,"y":57.0},{"id":65,"x":-270.31211945876356,"y":57.0},{"id":66,"x":-233.65151389911682,"y":129.0},{"id":67,"x":-251.9818166789402,"y":129.0},{"id":68,"x":-270.31211945876356,"y":129.0},{"id":69,"x":-233.65151389911682,"y":201.0},{"id":70,"x":-251.9818166789402,"y":201.0},{"id":71,"x":-270.31211945876356,"y":201.0},{"id":18,"x":-233.65151389911682,"y":69.0},{"id":19,"x":-251.9818166789402,"y":69.0},{"id":20,"x":-270.31211945876356,"y":69.0},{"id":21,"x":-233.65151389911682,"y":141.0},{"id":22,"x":-251.9818166789402,"y":141.0},{"id":23,"x":-270.31211945876356,"y":141.0},{"id":24,"x":-233.65151389911682,"y":213.0},{"id":25,"x":-251.9818166789402,"y":213.0},{"id":26,"x":-270.31211945876356,"y":213.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":48,"x":-242.8166652890285,"y":87.0},{"id":49,"x":-261.14696806885183,"y":87.0},{"id":50,"x":-279.47727084867523,"y":87.0},{"id":51,"x":-242.8166652890285,"y":159.0},{"id":52,"x":-261.14696806885183,"y":159.0},{"id":53,"x":-279.47727084867523,"y":159.0},{"id":81,"x":-242.8166652890285,"y":39.0},{"id":82,"x":-261.14696806885183,"y":39.0},{"id":83,"x":-279.47727084867523,"y":39.0},{"id":84,"x":-242.8166652890285,"y":111.0},{"id":85,"x":-261.14696806885183,"y":111.0},{"id":86,"x":-279.47727084867523,"y":111.0},{"id":87,"x":-242.8166652890285,"y":183.0},{"id":88,"x":-261.14696806885183,"y":183.0},{"id":89,"x":-279.47727084867523,"y":183.0},{"id":27,"x":-242.8166652890285,"y":51.0},{"id":28,"x":-261.14696806885183,"y":51.0},{"id":29,"x":-279.47727084867523,"y":51.0},{"id":30,"x":-242.8166652890285,"y":123.0},{"id":31,"x":-261.14696806885183,"y":123.0},{"id":32,"x":-279.47727084867523,"y":123.0},{"id":33,"x":-242.8166652890285,"y":195.0},{"id":34,"x":-261.14696806885183,"y":195.0},{"id":35,"x":-279.47727084867523,"y":195.0},{"id":36,"x":-242.8166652890285,"y":63.0},{"id":37,"x":-261.14696806885183,"y":63.0},{"id":38,"x":-279.47727084867523,"y":63.0},{"id":39,"x":-242.8166652890285,"y":135.0},{"id":40,"x":-261.14696806885183,"y":135.0},{"id":41,"x":-279.47727084867523,"y":135.0},{"id":42,"x":-242.8166652890285,"y":207.0},{"id":43,"x":-261.14696806885183,"y":207.0},{"id":44,"x":-279.47727084867523,"y":207.0},{"id":198,"x":-175.8257569495584,"y":9.0},{"id":199,"x":-194.15605972938178,"y":9.0},{"id":200,"x":-212.48636250920512,"y":9.0},{"id":201,"x":-175.8257569495584,"y":81.0},{"id":202,"x":-194.15605972938178,"y":81.0},{"id":203,"x":-212.48636250920512,"y":81.0},{"id":204,"x":-175.8257569495584,"y":153.0},{"id":205,"x":-194.15605972938178,"y":153.0},{"id":206,"x":-212.48636250920512,"y":153.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":129,"x":-175.8257569495584,"y":93.0},{"id":130,"x":-194.15605972938178,"y":93.0},{"id":131,"x":-212.48636250920512,"y":93.0},{"id":132,"x":-175.8257569495584,"y":165.0},{"id":133,"x":-194.15605972938178,"y":165.0},{"id":134,"x":-212.48636250920512,"y":165.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":138,"x":-175.8257569495584,"y":105.0},{"id":139,"x":-194.15605972938178,"y":105.0},{"id":140,"x":-212.48636250920512,"y":105.0},{"id":141,"x":-175.8257569495584,"y":177.0},{"id":142,"x":-194.15605972938178,"y":177.0},{"id":143,"x":-212.48636250920512,"y":177.0},{"id":180,"x":-175.8257569495584,"y":45.0},{"id":181,"x":-194.15605972938178,"y":45.0},{"id":182,"x":-212.48636250920512,"y":45.0},{"id":183,"x":-175.8257569495584,"y":117.0},{"id":184,"x":-194.15605972938178,"y":117.0},{"id":185,"x":-212.48636250920512,"y":117.0},{"id":186,"x":-175.8257569495584,"y":189.0},{"id":187,"x":-194.15605972938178,"y":189.0},{"id":188,"x":-212.48636250920512,"y":189.0},{"id":189,"x":-175.8257569495584,"y":57.0},{"id":190,"x":-194.15605972938178,"y":57.0},{"id":191,"x":-212.48636250920512,"y":57.0},{"id":192,"x":-175.8257569495584,"y":129.0},{"id":193,"x":-194.15605972938178,"y":129.0},{"id":194,"x":-212.48636250920512,"y":129.0},{"id":195,"x":-175.8257569495584,"y":201.0},{"id":196,"x":-194.15605972938178,"y":201.0},{"id":197,"x":-212.48636250920512,"y":201.0},{"id":144,"x":-175.8257569495584,"y":69.0},{"id":145,"x":-194.15605972938178,"y":69.0},{"id":146,"x":-212.48636250920512,"y":69.0},{"id":147,"x":-175.8257569495584,"y":141.0},{"id":148,"x":-194.15605972938178,"y":141.0},{"id":149,"x":-212.48636250920512,"y":141.0},{"id":150,"x":-175.8257569495584,"y":213.0},{"id":151,"x":-194.15605972938178,"y":213.0},{"id":152,"x":-212.48636250920512,"y":213.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":174,"x":-184.99090833947008,"y":87.0},{"id":175,"x":-203.32121111929345,"y":87.0},{"id":176,"x":-221.65151389911682,"y":87.0},{"id":177,"x":-184.99090833947008,"y":159.0},{"id":178,"x":-203.32121111929345,"y":159.0},{"id":179,"x":-221.65151389911682,"y":159.0},{"id":207,"x":-184.99090833947008,"y":39.0},{"id":208,"x":-203.32121111929345,"y":39.0},{"id":209,"x":-221.65151389911682,"y":39.0},{"id":210,"x":-184.99090833947008,"y":111.0},{"id":211,"x":-203.32121111929345,"y":111.0},{"id":212,"x":-221.65151389911682,"y":111.0},{"id":213,"x":-184.99090833947008,"y":183.0},{"id":214,"x":-203.32121111929345,"y":183.0},{"id":215,"x":-221.65151389911682,"y":183.0},{"id":153,"x":-184.99090833947008,"y":51.0},{"id":154,"x":-203.32121111929345,"y":51.0},{"id":155,"x":-221.65151389911682,"y":51.0},{"id":156,"x":-184.99090833947008,"y":123.0},{"id":157,"x":-203.32121111929345,"y":123.0},{"id":158,"x":-221.65151389911682,"y":123.0},{"id":159,"x":-184.99090833947008,"y":195.0},{"id":160,"x":-203.32121111929345,"y":195.0},{"id":161,"x":-221.65151389911682,"y":195.0},{"id":162,"x":-184.99090833947008,"y":63.0},{"id":163,"x":-203.32121111929345,"y":63.0},{"id":164,"x":-221.65151389911682,"y":63.0},{"id":165,"x":-184.99090833947008,"y":135.0},{"id":166,"x":-203.32121111929345,"y":135.0},{"id":167,"x":-221.65151389911682,"y":135.0},{"id":168,"x":-184.99090833947008,"y":207.0},{"id":169,"x":-203.32121111929345,"y":207.0},{"id":170,"x":-221.65151389911682,"y":207.0},{"id":324,"x":-118.0,"y":9.0},{"id":325,"x":-136.33030277982337,"y":9.0},{"id":326,"x":-154.6606055596467,"y":9.0},{"id":327,"x":-118.0,"y":81.0},{"id":328,"x":-136.33030277982337,"y":81.0},{"id":329,"x":-154.6606055596467,"y":81.0},{"id":330,"x":-118.0,"y":153.0},{"id":331,"x":-136.33030277982337,"y":153.0},{"id":332,"x":-154.6606055596467,"y":153.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":255,"x":-118.0,"y":93.0},{"id":256,"x":-136.33030277982337,"y":93.0},{"id":257,"x":-154.6606055596467,"y":93.0},{"id":258,"x":-118.0,"y":165.0},{"id":259,"x":-136.33030277982337,"y":165.0},{"id":260,"x":-154.6606055596467,"y":165.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":264,"x":-118.0,"y":105.0},{"id":265,"x":-136.33030277982337,"y":105.0},{"id":266,"x":-154.6606055596467,"y":105.0},{"id":267,"x":-118.0,"y":177.0},{"id":268,"x":-136.33030277982337,"y":177.0},{"id":269,"x":-154.6606055596467,"y":177.0},{"id":306,"x":-118.0,"y":45.0},{"id":307,"x":-136.33030277982337,"y":45.0},{"id":308,"x":-154.6606055596467,"y":45.0},{"id":309,"x":-118.0,"y":117.0},{"id":310,"x":-136.33030277982337,"y":117.0},{"id":311,"x":-154.6606055596467,"y":117.0},{"id":312,"x":-118.0,"y":189.0},{"id":313,"x":-136.33030277982337,"y":189.0},{"id":314,"x":-154.6606055596467,"y":189.0},{"id":315,"x":-118.0,"y":57.0},{"id":316,"x":-136.33030277982337,"y":57.0},{"id":317,"x":-154.6606055596467,"y":57.0},{"id":318,"x":-118.0,"y":129.0},{"id":319,"x":-136.33030277982337,"y":129.0},{"id":320,"x":-154.6606055596467,"y":129.0},{"id":321,"x":-118.0,"y":201.0},{"id":322,"x":-136.33030277982337,"y":201.0},{"id":323,"x":-154.6606055596467,"y":201.0},{"id":270,"x":-118.0,"y":69.0},{"id":271,"x":-136.33030277982337,"y":69.0},{"id":272,"x":-154.6606055596467,"y":69.0},{"id":273,"x":-118.0,"y":141.0},{"id":274,"x":-136.33030277982337,"y":141.0},{"id":275,"x":-154.6606055596467,"y":141.0},{"id":276,"x":-118.0,"y":213.0},{"id":277,"x":-136.33030277982337,"y":213.0},{"id":278,"x":-154.6606055596467,"y":213.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":300,"x":-127.16515138991168,"y":87.0},{"id":301,"x":-145.49545416973504,"y":87.0},{"id":302,"x":-163.8257569495584,"y":87.0},{"id":303,"x":-127.16515138991168,"y":159.0},{"id":304,"x":-145.49545416973504,"y":159.0},{"id":305,"x":-163.8257569495584,"y":159.0},{"id":333,"x":-127.16515138991168,"y":39.0},{"id":334,"x":-145.49545416973504,"y":39.0},{"id":335,"x":-163.8257569495584,"y":39.0},{"id":336,"x":-127.16515138991168,"y":111.0},{"id":337,"x":-145.49545416973504,"y":111.0},{"id":338,"x":-163.8257569495584,"y":111.0},{"id":339,"x":-127.16515138991168,"y":183.0},{"id":340,"x":-145.49545416973504,"y":183.0},{"id":341,"x":-163.8257569495584,"y":183.0},{"id":279,"x":-127.16515138991168,"y":51.0},{"id":280,"x":-145.49545416973504,"y":51.0},{"id":281,"x":-163.8257569495584,"y":51.0},{"id":282,"x":-127.16515138991168,"y":123.0},{"id":283,"x":-145.49545416973504,"y":123.0},{"id":284,"x":-163.8257569495584,"y":123.0},{"id":285,"x":-127.16515138991168,"y":195.0},{"id":286,"x":-145.49545416973504,"y":195.0},{"id":287,"x":-163.8257569495584,"y":195.0},{"id":288,"x":-127.16515138991168,"y":63.0},{"id":289,"x":-145.49545416973504,"y":63.0},{"id":290,"x":-163.8257569495584,"y":63.0},{"id":291,"x":-127.16515138991168,"y":135.0},{"id":292,"x":-145.49545416973504,"y":135.0},{"id":293,"x":-163.8257569495584,"y":135.0},{"id":294,"x":-127.16515138991168,"y":207.0},{"id":295,"x":-145.49545416973504,"y":207.0},{"id":296,"x":-163.8257569495584,"y":207.0}]],"end_coord":[[{"id":72,"x":-233.65151389911682,"y":9.0},{"id":73,"x":-251.9818166789402,"y":9.0},{"id":74,"x":-270.31211945876356,"y":9.0},{"id":75,"x":-233.65151389911682,"y":93.0},{"id":76,"x":-251.9818166789402,"y":93.0},{"id":77,"x":-270.31211945876356,"y":93.0},{"id":78,"x":-233.65151389911682,"y":177.0},{"id":79,"x":-251.9818166789402,"y":177.0},{"id":80,"x":-270.31211945876356,"y":177.0},{"id":0,"x":-233.65151389911682,"y":21.0},{"id":1,"x":-251.9818166789402,"y":21.0},{"id":2,"x":-270.31211945876356,"y":21.0},{"id":3,"x":-233.65151389911682,"y":105.0},{"id":4,"x":-251.9818166789402,"y":105.0},{"id":5,"x":-270.31211945876356,"y":105.0},{"id":6,"x":-233.65151389911682,"y":189.0},{"id":7,"x":-251.9818166789402,"y":189.0},{"id":8,"x":-270.31211945876356,"y":189.0},{"id":9,"x":-233.65151389911682,"y":33.0},{"id":10,"x":-251.9818166789402,"y":33.0},{"id":11,"x":-270.31211945876356,"y":33.0},{"id":12,"x":-233.65151389911682,"y":117.0},{"id":13,"x":-251.9818166789402,"y":117.0},{"id":14,"x":-270.31211945876356,"y":117.0},{"id":15,"x":-233.65151389911682,"y":201.0},{"id":16,"x":-251.9818166789402,"y":201.0},{"id":17,"x":-270.31211945876356,"y":201.0},{"id":54,"x":-233.65151389911682,"y":57.0},{"id":55,"x":-251.9818166789402,"y":57.0},{"id":56,"x":-270.31211945876356,"y":57.0},{"id":57,"x":-233.65151389911682,"y":141.0},{"id":58,"x":-251.9818166789402,"y":141.0},{"id":59,"x":-270.31211945876356,"y":141.0},{"id":60,"x":-233.65151389911682,"y":225.0},{"id":61,"x":-251.9818166789402,"y":225.0},{"id":62,"x":-270.31211945876356,"y":225.0},{"id":63,"x":-233.65151389911682,"y":69.0},{"id":64,"x":-251.9818166789402,"y":69.0},{"id":65,"x":-270.31211945876356,"y":69.0},{"id":66,"x":-233.65151389911682,"y":153.0},{"id":67,"x":-251.9818166789402,"y":153.0},{"id":68,"x":-270.31211945876356,"y":153.0},{"id":69,"x":-233.65151389911682,"y":237.0},{"id":70,"x":-251.9818166789402,"y":237.0},{"id":71,"x":-270.31211945876356,"y":237.0},{"id":18,"x":-233.65151389911682,"y":81.0},{"id":19,"x":-251.9818166789402,"y":81.0},{"id":20,"x":-270.31211945876356,"y":81.0},{"id":21,"x":-233.65151389911682,"y":165.0},{"id":22,"x":-251.9818166789402,"y":165.0},{"id":23,"x":-270.31211945876356,"y":165.0},{"id":24,"x":-233.65151389911682,"y":249.0},{"id":25,"x":-251.9818166789402,"y":249.0},{"id":26,"x":-270.31211945876356,"y":249.0},{"id":45,"x":-242.8166652890285,"y":15.0},{"id":46,"x":-261.14696806885183,"y":15.0},{"id":47,"x":-279.47727084867523,"y":15.0},{"id":48,"x":-242.8166652890285,"y":99.0},{"id":49,"x":-261.14696806885183,"y":99.0},{"id":50,"x":-279.47727084867523,"y":99.0},{"id":51,"x":-242.8166652890285,"y":183.0},{"id":52,"x":-261.14696806885183,"y":183.0},{"id":53,"x":-279.47727084867523,"y":183.0},{"id":81,"x":-242.8166652890285,"y":51.0},{"id":82,"x":-261.14696806885183,"y":51.0},{"id":83,"x":-279.47727084867523,"y":51.0},{"id":84,"x":-242.8166652890285,"y":135.0},{"id":85,"x":-261.14696806885183,"y":135.0},{"id":86,"x":-279.47727084867523,"y":135.0},{"id":87,"x":-242.8166652890285,"y":219.0},{"id":88,"x":-261.14696806885183,"y":219.0},{"id":89,"x":-279.47727084867523,"y":219.0},{"id":27,"x":-242.8166652890285,"y":63.0},{"id":28,"x":-261.14696806885183,"y":63.0},{"id":29,"x":-279.47727084867523,"y":63.0},{"id":30,"x":-242.8166652890285,"y":147.0},{"id":31,"x":-261.14696806885183,"y":147.0},{"id":32,"x":-279.47727084867523,"y":147.0},{"id":33,"x":-242.8166652890285,"y":231.0},{"id":34,"x":-261.14696806885183,"y":231.0},{"id":35,"x":-279.47727084867523,"y":231.0},{"id":36,"x":-242.8166652890285,"y":75.0},{"id":37,"x":-261.14696806885183,"y":75.0},{"id":38,"x":-279.47727084867523,"y":75.0},{"id":39,"x":-242.8166652890285,"y":159.0},{"id":40,"x":-261.14696806885183,"y":159.0},{"id":41,"x":-279.47727084867523,"y":159.0},{"id":42,"x":-242.8166652890285,"y":243.0},{"id":43,"x":-261.14696806885183,"y":243.0},{"id":44,"x":-279.47727084867523,"y":243.0},{"id":198,"x":-175.8257569495584,"y":9.0},{"id":199,"x":-194.15605972938178,"y":9.0},{"id":200,"x":-212.48636250920512,"y":9.0},{"id":201,"x":-175.8257569495584,"y":93.0},{"id":202,"x":-194.15605972938178,"y":93.0},{"id":203,"x":-212.48636250920512,"y":93.0},{"id":204,"x":-175.8257569495584,"y":177.0},{"id":205,"x":-194.15605972938178,"y":177.0},{"id":206,"x":-212.48636250920512,"y":177.0},{"id":126,"x":-175.8257569495584,"y":21.0},{"id":127,"x":-194.15605972938178,"y":21.0},{"id":128,"x":-212.48636250920512,"y":21.0},{"id":129,"x":-175.8257569495584,"y":105.0},{"id":130,"x":-194.15605972938178,"y":105.0},{"id":131,"x":-212.48636250920512,"y":105.0},{"id":132,"x":-175.8257569495584,"y":189.0},{"id":133,"x":-194.15605972938178,"y":189.0},{"id":134,"x":-212.48636250920512,"y":189.0},{"id":135,"x":-175.8257569495584,"y":33.0},{"id":136,"x":-194.15605972938178,"y":33.0},{"id":137,"x":-212.48636250920512,"y":33.0},{"id":138,"x":-175.8257569495584,"y":117.0},{"id":139,"x":-194.15605972938178,"y":117.0},{"id":140,"x":-212.48636250920512,"y":117.0},{"id":141,"x":-175.8257569495584,"y":201.0},{"id":142,"x":-194.15605972938178,"y":201.0},{"id":143,"x":-212.48636250920512,"y":201.0},{"id":180,"x":-175.8257569495584,"y":57.0},{"id":181,"x":-194.15605972938178,"y":57.0},{"id":182,"x":-212.48636250920512,"y":57.0},{"id":183,"x":-175.8257569495584,"y":141.0},{"id":184,"x":-194.15605972938178,"y":141.0},{"id":185,"x":-212.48636250920512,"y":141.0},{"id":186,"x":-175.8257569495584,"y":225.0},{"id":187,"x":-194.15605972938178,"y":225.0},{"id":188,"x":-212.48636250920512,"y":225.0},{"id":189,"x":-175.8257569495584,"y":69.0},{"id":190,"x":-194.15605972938178,"y":69.0},{"id":191,"x":-212.48636250920512,"y":69.0},{"id":192,"x":-175.8257569495584,"y":153.0},{"id":193,"x":-194.15605972938178,"y":153.0},{"id":194,"x":-212.48636250920512,"y":153.0},{"id":195,"x":-175.8257569495584,"y":237.0},{"id":196,"x":-194.15605972938178,"y":237.0},{"id":197,"x":-212.48636250920512,"y":237.0},{"id":144,"x":-175.8257569495584,"y":81.0},{"id":145,"x":-194.15605972938178,"y":81.0},{"id":146,"x":-212.48636250920512,"y":81.0},{"id":147,"x":-175.8257569495584,"y":165.0},{"id":148,"x":-194.15605972938178,"y":165.0},{"id":149,"x":-212.48636250920512,"y":165.0},{"id":150,"x":-175.8257569495584,"y":249.0},{"id":151,"x":-194.15605972938178,"y":249.0},{"id":152,"x":-212.48636250920512,"y":249.0},{"id":171,"x":-184.99090833947008,"y":15.0},{"id":172,"x":-203.32121111929345,"y":15.0},{"id":173,"x":-221.65151389911682,"y":15.0},{"id":174,"x":-184.99090833947008,"y":99.0},{"id":175,"x":-203.32121111929345,"y":99.0},{"id":176,"x":-221.65151389911682,"y":99.0},{"id":177,"x":-184.99090833947008,"y":183.0},{"id":178,"x":-203.32121111929345,"y":183.0},{"id":179,"x":-221.65151389911682,"y":183.0},{"id":207,"x":-184.99090833947008,"y":51.0},{"id":208,"x":-203.32121111929345,"y":51.0},{"id":209,"x":-221.65151389911682,"y":51.0},{"id":210,"x":-184.99090833947008,"y":135.0},{"id":211,"x":-203.32121111929345,"y":135.0},{"id":212,"x":-221.65151389911682,"y":135.0},{"id":213,"x":-184.99090833947008,"y":219.0},{"id":214,"x":-203.32121111929345,"y":219.0},{"id":215,"x":-221.65151389911682,"y":219.0},{"id":153,"x":-184.99090833947008,"y":63.0},{"id":154,"x":-203.32121111929345,"y":63.0},{"id":155,"x":-221.65151389911682,"y":63.0},{"id":156,"x":-184.99090833947008,"y":147.0},{"id":157,"x":-203.32121111929345,"y":147.0},{"id":158,"x":-221.65151389911682,"y":147.0},{"id":159,"x":-184.99090833947008,"y":231.0},{"id":160,"x":-203.32121111929345,"y":231.0},{"id":161,"x":-221.65151389911682,"y":231.0},{"id":162,"x":-184.99090833947008,"y":75.0},{"id":163,"x":-203.32121111929345,"y":75.0},{"id":164,"x":-221.65151389911682,"y":75.0},{"id":165,"x":-184.99090833947008,"y":159.0},{"id":166,"x":-203.32121111929345,"y":159.0},{"id":167,"x":-221.65151389911682,"y":159.0},{"id":168,"x":-184.99090833947008,"y":243.0},{"id":169,"x":-203.32121111929345,"y":243.0},{"id":170,"x":-221.65151389911682,"y":243.0},{"id":324,"x":-118.0,"y":9.0},{"id":325,"x":-136.33030277982337,"y":9.0},{"id":326,"x":-154.6606055596467,"y":9.0},{"id":327,"x":-118.0,"y":93.0},{"id":328,"x":-136.33030277982337,"y":93.0},{"id":329,"x":-154.6606055596467,"y":93.0},{"id":330,"x":-118.0,"y":177.0},{"id":331,"x":-136.33030277982337,"y":177.0},{"id":332,"x":-154.6606055596467,"y":177.0},{"id":252,"x":-118.0,"y":21.0},{"id":253,"x":-136.33030277982337,"y":21.0},{"id":254,"x":-154.6606055596467,"y":21.0},{"id":255,"x":-118.0,"y":105.0},{"id":256,"x":-136.33030277982337,"y":105.0},{"id":257,"x":-154.6606055596467,"y":105.0},{"id":258,"x":-118.0,"y":189.0},{"id":259,"x":-136.33030277982337,"y":189.0},{"id":260,"x":-154.6606055596467,"y":189.0},{"id":261,"x":-118.0,"y":33.0},{"id":262,"x":-136.33030277982337,"y":33.0},{"id":263,"x":-154.6606055596467,"y":33.0},{"id":264,"x":-118.0,"y":117.0},{"id":265,"x":-136.33030277982337,"y":117.0},{"id":266,"x":-154.6606055596467,"y":117.0},{"id":267,"x":-118.0,"y":201.0},{"id":268,"x":-136.33030277982337,"y":201.0},{"id":269,"x":-154.6606055596467,"y":201.0},{"id":306,"x":-118.0,"y":57.0},{"id":307,"x":-136.33030277982337,"y":57.0},{"id":308,"x":-154.6606055596467,"y":57.0},{"id":309,"x":-118.0,"y":141.0},{"id":310,"x":-136.33030277982337,"y":141.0},{"id":311,"x":-154.6606055596467,"y":141.0},{"id":312,"x":-118.0,"y":225.0},{"id":313,"x":-136.33030277982337,"y":225.0},{"id":314,"x":-154.6606055596467,"y":225.0},{"id":315,"x":-118.0,"y":69.0},{"id":316,"x":-136.33030277982337,"y":69.0},{"id":317,"x":-154.6606055596467,"y":69.0},{"id":318,"x":-118.0,"y":153.0},{"id":319,"x":-136.33030277982337,"y":153.0},{"id":320,"x":-154.6606055596467,"y":153.0},{"id":321,"x":-118.0,"y":237.0},{"id":322,"x":-136.33030277982337,"y":237.0},{"id":323,"x":-154.6606055596467,"y":237.0},{"id":270,"x":-118.0,"y":81.0},{"id":271,"x":-136.33030277982337,"y":81.0},{"id":272,"x":-154.6606055596467,"y":81.0},{"id":273,"x":-118.0,"y":165.0},{"id":274,"x":-136.33030277982337,"y":165.0},{"id":275,"x":-154.6606055596467,"y":165.0},{"id":276,"x":-118.0,"y":249.0},{"id":277,"x":-136.33030277982337,"y":249.0},{"id":278,"x":-154.6606055596467,"y":249.0},{"id":297,"x":-127.16515138991168,"y":15.0},{"id":298,"x":-145.49545416973504,"y":15.0},{"id":299,"x":-163.8257569495584,"y":15.0},{"id":300,"x":-127.16515138991168,"y":99.0},{"id":301,"x":-145.49545416973504,"y":99.0},{"id":302,"x":-163.8257569495584,"y":99.0},{"id":303,"x":-127.16515138991168,"y":183.0},{"id":304,"x":-145.49545416973504,"y":183.0},{"id":305,"x":-163.8257569495584,"y":183.0},{"id":333,"x":-127.16515138991168,"y":51.0},{"id":334,"x":-145.49545416973504,"y":51.0},{"id":335,"x":-163.8257569495584,"y":51.0},{"id":336,"x":-127.16515138991168,"y":135.0},{"id":337,"x":-145.49545416973504,"y":135.0},{"id":338,"x":-163.8257569495584,"y":135.0},{"id":339,"x":-127.16515138991168,"y":219.0},{"id":340,"x":-145.49545416973504,"y":219.0},{"id":341,"x":-163.8257569495584,"y":219.0},{"id":279,"x":-127.16515138991168,"y":63.0},{"id":280,"x":-145.49545416973504,"y":63.0},{"id":281,"x":-163.8257569495584,"y":63.0},{"id":282,"x":-127.16515138991168,"y":147.0},{"id":283,"x":-145.49545416973504,"y":147.0},{"id":284,"x":-163.8257569495584,"y":147.0},{"id":285,"x":-127.16515138991168,"y":231.0},{"id":286,"x":-145.49545416973504,"y":231.0},{"id":287,"x":-163.8257569495584,"y":231.0},{"id":288,"x":-127.16515138991168,"y":75.0},{"id":289,"x":-145.49545416973504,"y":75.0},{"id":290,"x":-163.8257569495584,"y":75.0},{"id":291,"x":-127.16515138991168,"y":159.0},{"id":292,"x":-145.49545416973504,"y":159.0},{"id":293,"x":-163.8257569495584,"y":159.0},{"id":294,"x":-127.16515138991168,"y":243.0},{"id":295,"x":-145.49545416973504,"y":243.0},{"id":296,"x":-163.8257569495584,"y":243.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[9.0,15.0,21.0,33.0,39.0,45.0,51.0,57.0,63.0,69.0,81.0,87.0,93.0,105.0,111.0,117.0,123.0,129.0,135.0,141.0,153.0,159.0,165.0,177.0,183.0,189.0,195.0,201.0,207.0,213.0],"row_y_end":[9.0,15.0,21.0,33.0,51.0,57.0,63.0,69.0,75.0,81.0,93.0,99.0,105.0,117.0,135.0,141.0,147.0,153.0,159.0,165.0,177.0,183.0,189.0,201.0,219.0,225.0,231.0,237.0,243.0,249.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":7124.390174197924,"end_time":7496.118325111758},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20,21,22,23,24,25,26,27,28,29],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":7496.118325111758,"end_time":7497.118325111758}],"id":90},{"type":"rearrangeJob","note":"3D patches -> measurement zone | 4D expand 2x6->2x7 | fresh atoms -> 4D Z-checks","aod_id":2,"begin_locs":[[90,0,0,0],[91,0,0,0],[92,0,0,0],[93,0,0,0],[94,0,0,0],[95,0,0,0],[96,0,0,0],[97,0,0,0],[98,0,0,0],[99,0,0,0],[100,0,0,0],[101,0,0,0],[102,0,0,0],[103,0,0,0],[104,0,0,0],[105,0,0,0],[106,0,0,0],[107,0,0,0],[108,0,0,0],[109,0,0,0],[110,0,0,0],[111,0,0,0],[112,0,0,0],[113,0,0,0],[114,0,0,0],[115,0,0,0],[116,0,0,0],[117,0,0,0],[118,0,0,0],[119,0,0,0],[120,0,0,0],[121,0,0,0],[122,0,0,0],[123,0,0,0],[124,0,0,0],[125,0,0,0],[216,0,0,0],[217,0,0,0],[218,0,0,0],[219,0,0,0],[220,0,0,0],[221,0,0,0],[222,0,0,0],[223,0,0,0],[224,0,0,0],[225,0,0,0],[226,0,0,0],[227,0,0,0],[228,0,0,0],[229,0,0,0],[230,0,0,0],[231,0,0,0],[232,0,0,0],[233,0,0,0],[234,0,0,0],[235,0,0,0],[236,0,0,0],[237,0,0,0],[238,0,0,0],[239,0,0,0],[240,0,0,0],[241,0,0,0],[242,0,0,0],[243,0,0,0],[244,0,0,0],[245,0,0,0],[246,0,0,0],[247,0,0,0],[248,0,0,0],[249,0,0,0],[250,0,0,0],[251,0,0,0],[342,0,0,0],[343,0,0,0],[344,0,0,0],[345,0,0,0],[346,0,0,0],[347,0,0,0],[348,0,0,0],[349,0,0,0],[350,0,0,0],[351,0,0,0],[352,0,0,0],[353,0,0,0],[354,0,0,0],[355,0,0,0],[356,0,0,0],[357,0,0,0],[358,0,0,0],[359,0,0,0],[360,0,0,0],[361,0,0,0],[362,0,0,0],[363,0,0,0],[364,0,0,0],[365,0,0,0],[366,0,0,0],[367,0,0,0],[368,0,0,0],[369,0,0,0],[370,0,0,0],[371,0,0,0],[372,0,0,0],[373,0,0,0],[374,0,0,0],[375,0,0,0],[376,0,0,0],[377,0,0,0]],"end_locs":[[90,0,0,0],[91,0,0,0],[92,0,0,0],[93,0,0,0],[94,0,0,0],[95,0,0,0],[96,0,0,0],[97,0,0,0],[98,0,0,0],[99,0,0,0],[100,0,0,0],[101,0,0,0],[102,0,0,0],[103,0,0,0],[104,0,0,0],[105,0,0,0],[106,0,0,0],[107,0,0,0],[108,0,0,0],[109,0,0,0],[110,0,0,0],[111,0,0,0],[112,0,0,0],[113,0,0,0],[114,0,0,0],[115,0,0,0],[116,0,0,0],[117,0,0,0],[118,0,0,0],[119,0,0,0],[120,0,0,0],[121,0,0,0],[122,0,0,0],[123,0,0,0],[124,0,0,0],[125,0,0,0],[216,0,0,0],[217,0,0,0],[218,0,0,0],[219,0,0,0],[220,0,0,0],[221,0,0,0],[222,0,0,0],[223,0,0,0],[224,0,0,0],[225,0,0,0],[226,0,0,0],[227,0,0,0],[228,0,0,0],[229,0,0,0],[230,0,0,0],[231,0,0,0],[232,0,0,0],[233,0,0,0],[234,0,0,0],[235,0,0,0],[236,0,0,0],[237,0,0,0],[238,0,0,0],[239,0,0,0],[240,0,0,0],[241,0,0,0],[242,0,0,0],[243,0,0,0],[244,0,0,0],[245,0,0,0],[246,0,0,0],[247,0,0,0],[248,0,0,0],[249,0,0,0],[250,0,0,0],[251,0,0,0],[342,0,0,0],[343,0,0,0],[344,0,0,0],[345,0,0,0],[346,0,0,0],[347,0,0,0],[348,0,0,0],[349,0,0,0],[350,0,0,0],[351,0,0,0],[352,0,0,0],[353,0,0,0],[354,0,0,0],[355,0,0,0],[356,0,0,0],[357,0,0,0],[358,0,0,0],[359,0,0,0],[360,0,0,0],[361,0,0,0],[362,0,0,0],[363,0,0,0],[364,0,0,0],[365,0,0,0],[366,0,0,0],[367,0,0,0],[368,0,0,0],[369,0,0,0],[370,0,0,0],[371,0,0,0],[372,0,0,0],[373,0,0,0],[374,0,0,0],[375,0,0,0],[376,0,0,0],[377,0,0,0]],"begin_time":7123.390174197924,"end_time":7497.118325111758,"diagonal":true,"insts":[{"type":"activate","id":0,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11],"row_loc":[],"row_y":[27.0,39.0,45.0,87.0,111.0,123.0,129.0,171.0,195.0,207.0,213.0,255.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc":[],"col_x":[-469.47727084867523,-460.31211945876356,-451.14696806885183,-441.98181667894016,-432.8166652890285,-423.6515138991168,-411.6515138991168,-402.48636250920515,-393.3212111192935,-384.1560597293818,-374.9909083394701,-365.8257569495584,-353.8257569495584,-344.6606055596467,-335.495454169735,-326.33030277982334,-317.16515138991167,-308.0],"begin_time":7123.390174197924,"end_time":7124.390174197924},{"type":"move","id":1,"begin_coord":[[{"id":90,"x":-423.6515138991168,"y":45.0},{"id":91,"x":-441.98181667894016,"y":45.0},{"id":92,"x":-460.31211945876356,"y":45.0},{"id":93,"x":-423.6515138991168,"y":129.0},{"id":94,"x":-441.98181667894016,"y":129.0},{"id":95,"x":-460.31211945876356,"y":129.0},{"id":96,"x":-423.6515138991168,"y":213.0},{"id":97,"x":-441.98181667894016,"y":213.0},{"id":98,"x":-460.31211945876356,"y":213.0},{"id":99,"x":-432.8166652890285,"y":27.0},{"id":100,"x":-451.14696806885183,"y":27.0},{"id":101,"x":-469.47727084867523,"y":27.0},{"id":102,"x":-432.8166652890285,"y":111.0},{"id":103,"x":-451.14696806885183,"y":111.0},{"id":104,"x":-469.47727084867523,"y":111.0},{"id":105,"x":-432.8166652890285,"y":195.0},{"id":106,"x":-451.14696806885183,"y":195.0},{"id":107,"x":-469.47727084867523,"y":195.0},{"id":108,"x":-432.8166652890285,"y":39.0},{"id":109,"x":-451.14696806885183,"y":39.0},{"id":110,"x":-469.47727084867523,"y":39.0},{"id":111,"x":-432.8166652890285,"y":123.0},{"id":112,"x":-451.14696806885183,"y":123.0},{"id":113,"x":-469.47727084867523,"y":123.0},{"id":114,"x":-432.8166652890285,"y":207.0},{"id":115,"x":-451.14696806885183,"y":207.0},{"id":116,"x":-469.47727084867523,"y":207.0},{"id":117,"x":-432.8166652890285,"y":87.0},{"id":118,"x":-451.14696806885183,"y":87.0},{"id":119,"x":-469.47727084867523,"y":87.0},{"id":120,"x":-432.8166652890285,"y":171.0},{"id":121,"x":-451.14696806885183,"y":171.0},{"id":122,"x":-469.47727084867523,"y":171.0},{"id":123,"x":-432.8166652890285,"y":255.0},{"id":124,"x":-451.14696806885183,"y":255.0},{"id":125,"x":-469.47727084867523,"y":255.0},{"id":216,"x":-365.8257569495584,"y":45.0},{"id":217,"x":-384.1560597293818,"y":45.0},{"id":218,"x":-402.48636250920515,"y":45.0},{"id":219,"x":-365.8257569495584,"y":129.0},{"id":220,"x":-384.1560597293818,"y":129.0},{"id":221,"x":-402.48636250920515,"y":129.0},{"id":222,"x":-365.8257569495584,"y":213.0},{"id":223,"x":-384.1560597293818,"y":213.0},{"id":224,"x":-402.48636250920515,"y":213.0},{"id":225,"x":-374.9909083394701,"y":27.0},{"id":226,"x":-393.3212111192935,"y":27.0},{"id":227,"x":-411.6515138991168,"y":27.0},{"id":228,"x":-374.9909083394701,"y":111.0},{"id":229,"x":-393.3212111192935,"y":111.0},{"id":230,"x":-411.6515138991168,"y":111.0},{"id":231,"x":-374.9909083394701,"y":195.0},{"id":232,"x":-393.3212111192935,"y":195.0},{"id":233,"x":-411.6515138991168,"y":195.0},{"id":234,"x":-374.9909083394701,"y":39.0},{"id":235,"x":-393.3212111192935,"y":39.0},{"id":236,"x":-411.6515138991168,"y":39.0},{"id":237,"x":-374.9909083394701,"y":123.0},{"id":238,"x":-393.3212111192935,"y":123.0},{"id":239,"x":-411.6515138991168,"y":123.0},{"id":240,"x":-374.9909083394701,"y":207.0},{"id":241,"x":-393.3212111192935,"y":207.0},{"id":242,"x":-411.6515138991168,"y":207.0},{"id":243,"x":-374.9909083394701,"y":87.0},{"id":244,"x":-393.3212111192935,"y":87.0},{"id":245,"x":-411.6515138991168,"y":87.0},{"id":246,"x":-374.9909083394701,"y":171.0},{"id":247,"x":-393.3212111192935,"y":171.0},{"id":248,"x":-411.6515138991168,"y":171.0},{"id":249,"x":-374.9909083394701,"y":255.0},{"id":250,"x":-393.3212111192935,"y":255.0},{"id":251,"x":-411.6515138991168,"y":255.0},{"id":342,"x":-308.0,"y":45.0},{"id":343,"x":-326.33030277982334,"y":45.0},{"id":344,"x":-344.6606055596467,"y":45.0},{"id":345,"x":-308.0,"y":129.0},{"id":346,"x":-326.33030277982334,"y":129.0},{"id":347,"x":-344.6606055596467,"y":129.0},{"id":348,"x":-308.0,"y":213.0},{"id":349,"x":-326.33030277982334,"y":213.0},{"id":350,"x":-344.6606055596467,"y":213.0},{"id":351,"x":-317.16515138991167,"y":27.0},{"id":352,"x":-335.495454169735,"y":27.0},{"id":353,"x":-353.8257569495584,"y":27.0},{"id":354,"x":-317.16515138991167,"y":111.0},{"id":355,"x":-335.495454169735,"y":111.0},{"id":356,"x":-353.8257569495584,"y":111.0},{"id":357,"x":-317.16515138991167,"y":195.0},{"id":358,"x":-335.495454169735,"y":195.0},{"id":359,"x":-353.8257569495584,"y":195.0},{"id":360,"x":-317.16515138991167,"y":39.0},{"id":361,"x":-335.495454169735,"y":39.0},{"id":362,"x":-353.8257569495584,"y":39.0},{"id":363,"x":-317.16515138991167,"y":123.0},{"id":364,"x":-335.495454169735,"y":123.0},{"id":365,"x":-353.8257569495584,"y":123.0},{"id":366,"x":-317.16515138991167,"y":207.0},{"id":367,"x":-335.495454169735,"y":207.0},{"id":368,"x":-353.8257569495584,"y":207.0},{"id":369,"x":-317.16515138991167,"y":87.0},{"id":370,"x":-335.495454169735,"y":87.0},{"id":371,"x":-353.8257569495584,"y":87.0},{"id":372,"x":-317.16515138991167,"y":171.0},{"id":373,"x":-335.495454169735,"y":171.0},{"id":374,"x":-353.8257569495584,"y":171.0},{"id":375,"x":-317.16515138991167,"y":255.0},{"id":376,"x":-335.495454169735,"y":255.0},{"id":377,"x":-353.8257569495584,"y":255.0}]],"end_coord":[[{"id":90,"x":-233.65151389911682,"y":45.0},{"id":91,"x":-251.9818166789402,"y":45.0},{"id":92,"x":-270.31211945876356,"y":45.0},{"id":93,"x":-233.65151389911682,"y":129.0},{"id":94,"x":-251.9818166789402,"y":129.0},{"id":95,"x":-270.31211945876356,"y":129.0},{"id":96,"x":-233.65151389911682,"y":213.0},{"id":97,"x":-251.9818166789402,"y":213.0},{"id":98,"x":-270.31211945876356,"y":213.0},{"id":99,"x":-242.8166652890285,"y":27.0},{"id":100,"x":-261.14696806885183,"y":27.0},{"id":101,"x":-279.47727084867523,"y":27.0},{"id":102,"x":-242.8166652890285,"y":111.0},{"id":103,"x":-261.14696806885183,"y":111.0},{"id":104,"x":-279.47727084867523,"y":111.0},{"id":105,"x":-242.8166652890285,"y":195.0},{"id":106,"x":-261.14696806885183,"y":195.0},{"id":107,"x":-279.47727084867523,"y":195.0},{"id":108,"x":-242.8166652890285,"y":39.0},{"id":109,"x":-261.14696806885183,"y":39.0},{"id":110,"x":-279.47727084867523,"y":39.0},{"id":111,"x":-242.8166652890285,"y":123.0},{"id":112,"x":-261.14696806885183,"y":123.0},{"id":113,"x":-279.47727084867523,"y":123.0},{"id":114,"x":-242.8166652890285,"y":207.0},{"id":115,"x":-261.14696806885183,"y":207.0},{"id":116,"x":-279.47727084867523,"y":207.0},{"id":117,"x":-242.8166652890285,"y":87.0},{"id":118,"x":-261.14696806885183,"y":87.0},{"id":119,"x":-279.47727084867523,"y":87.0},{"id":120,"x":-242.8166652890285,"y":171.0},{"id":121,"x":-261.14696806885183,"y":171.0},{"id":122,"x":-279.47727084867523,"y":171.0},{"id":123,"x":-242.8166652890285,"y":255.0},{"id":124,"x":-261.14696806885183,"y":255.0},{"id":125,"x":-279.47727084867523,"y":255.0},{"id":216,"x":-175.8257569495584,"y":45.0},{"id":217,"x":-194.15605972938178,"y":45.0},{"id":218,"x":-212.48636250920512,"y":45.0},{"id":219,"x":-175.8257569495584,"y":129.0},{"id":220,"x":-194.15605972938178,"y":129.0},{"id":221,"x":-212.48636250920512,"y":129.0},{"id":222,"x":-175.8257569495584,"y":213.0},{"id":223,"x":-194.15605972938178,"y":213.0},{"id":224,"x":-212.48636250920512,"y":213.0},{"id":225,"x":-184.99090833947008,"y":27.0},{"id":226,"x":-203.32121111929345,"y":27.0},{"id":227,"x":-221.65151389911682,"y":27.0},{"id":228,"x":-184.99090833947008,"y":111.0},{"id":229,"x":-203.32121111929345,"y":111.0},{"id":230,"x":-221.65151389911682,"y":111.0},{"id":231,"x":-184.99090833947008,"y":195.0},{"id":232,"x":-203.32121111929345,"y":195.0},{"id":233,"x":-221.65151389911682,"y":195.0},{"id":234,"x":-184.99090833947008,"y":39.0},{"id":235,"x":-203.32121111929345,"y":39.0},{"id":236,"x":-221.65151389911682,"y":39.0},{"id":237,"x":-184.99090833947008,"y":123.0},{"id":238,"x":-203.32121111929345,"y":123.0},{"id":239,"x":-221.65151389911682,"y":123.0},{"id":240,"x":-184.99090833947008,"y":207.0},{"id":241,"x":-203.32121111929345,"y":207.0},{"id":242,"x":-221.65151389911682,"y":207.0},{"id":243,"x":-184.99090833947008,"y":87.0},{"id":244,"x":-203.32121111929345,"y":87.0},{"id":245,"x":-221.65151389911682,"y":87.0},{"id":246,"x":-184.99090833947008,"y":171.0},{"id":247,"x":-203.32121111929345,"y":171.0},{"id":248,"x":-221.65151389911682,"y":171.0},{"id":249,"x":-184.99090833947008,"y":255.0},{"id":250,"x":-203.32121111929345,"y":255.0},{"id":251,"x":-221.65151389911682,"y":255.0},{"id":342,"x":-118.0,"y":45.0},{"id":343,"x":-136.33030277982337,"y":45.0},{"id":344,"x":-154.6606055596467,"y":45.0},{"id":345,"x":-118.0,"y":129.0},{"id":346,"x":-136.33030277982337,"y":129.0},{"id":347,"x":-154.6606055596467,"y":129.0},{"id":348,"x":-118.0,"y":213.0},{"id":349,"x":-136.33030277982337,"y":213.0},{"id":350,"x":-154.6606055596467,"y":213.0},{"id":351,"x":-127.16515138991168,"y":27.0},{"id":352,"x":-145.49545416973504,"y":27.0},{"id":353,"x":-163.8257569495584,"y":27.0},{"id":354,"x":-127.16515138991168,"y":111.0},{"id":355,"x":-145.49545416973504,"y":111.0},{"id":356,"x":-163.8257569495584,"y":111.0},{"id":357,"x":-127.16515138991168,"y":195.0},{"id":358,"x":-145.49545416973504,"y":195.0},{"id":359,"x":-163.8257569495584,"y":195.0},{"id":360,"x":-127.16515138991168,"y":39.0},{"id":361,"x":-145.49545416973504,"y":39.0},{"id":362,"x":-163.8257569495584,"y":39.0},{"id":363,"x":-127.16515138991168,"y":123.0},{"id":364,"x":-145.49545416973504,"y":123.0},{"id":365,"x":-163.8257569495584,"y":123.0},{"id":366,"x":-127.16515138991168,"y":207.0},{"id":367,"x":-145.49545416973504,"y":207.0},{"id":368,"x":-163.8257569495584,"y":207.0},{"id":369,"x":-127.16515138991168,"y":87.0},{"id":370,"x":-145.49545416973504,"y":87.0},{"id":371,"x":-163.8257569495584,"y":87.0},{"id":372,"x":-127.16515138991168,"y":171.0},{"id":373,"x":-145.49545416973504,"y":171.0},{"id":374,"x":-163.8257569495584,"y":171.0},{"id":375,"x":-127.16515138991168,"y":255.0},{"id":376,"x":-145.49545416973504,"y":255.0},{"id":377,"x":-163.8257569495584,"y":255.0}]],"row_id":[0,1,2,3,4,5,6,7,8,9,10,11],"row_loc_begin":[],"row_loc_end":[],"row_y_begin":[27.0,39.0,45.0,87.0,111.0,123.0,129.0,171.0,195.0,207.0,213.0,255.0],"row_y_end":[27.0,39.0,45.0,87.0,111.0,123.0,129.0,171.0,195.0,207.0,213.0,255.0],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"col_loc_begin":[],"col_loc_end":[],"col_x_begin":[-469.47727084867523,-460.31211945876356,-451.14696806885183,-441.98181667894016,-432.8166652890285,-423.6515138991168,-411.6515138991168,-402.48636250920515,-393.3212111192935,-384.1560597293818,-374.9909083394701,-365.8257569495584,-353.8257569495584,-344.6606055596467,-335.495454169735,-326.33030277982334,-317.16515138991167,-308.0],"col_x_end":[-279.47727084867523,-270.31211945876356,-261.14696806885183,-251.9818166789402,-242.8166652890285,-233.65151389911682,-221.65151389911682,-212.48636250920512,-203.32121111929345,-194.15605972938178,-184.99090833947008,-175.8257569495584,-163.8257569495584,-154.6606055596467,-145.49545416973504,-136.33030277982337,-127.16515138991168,-118.0],"begin_time":7124.390174197924,"end_time":7496.118325111758},{"type":"deactivate","id":2,"row_id":[0,1,2,3,4,5,6,7,8,9,10,11],"col_id":[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17],"begin_time":7496.118325111758,"end_time":7497.118325111758}],"id":91},{"type":"recolor","begin_time":7497.118325111758,"end_time":7497.118325111758,"changes":[{"id":90,"color":"#2ca02c","sector":"Z1\u2081"},{"id":91,"color":"#2ca02c","sector":"Z1\u2081"},{"id":92,"color":"#2ca02c","sector":"Z1\u2081"},{"id":93,"color":"#2ca02c","sector":"Z1\u2081"},{"id":94,"color":"#2ca02c","sector":"Z1\u2081"},{"id":95,"color":"#2ca02c","sector":"Z1\u2081"},{"id":96,"color":"#2ca02c","sector":"Z1\u2081"},{"id":97,"color":"#2ca02c","sector":"Z1\u2081"},{"id":98,"color":"#2ca02c","sector":"Z1\u2081"},{"id":99,"color":"#2ca02c","sector":"Z2\u2081"},{"id":100,"color":"#2ca02c","sector":"Z2\u2081"},{"id":101,"color":"#2ca02c","sector":"Z2\u2081"},{"id":102,"color":"#2ca02c","sector":"Z2\u2081"},{"id":103,"color":"#2ca02c","sector":"Z2\u2081"},{"id":104,"color":"#2ca02c","sector":"Z2\u2081"},{"id":105,"color":"#2ca02c","sector":"Z2\u2081"},{"id":106,"color":"#2ca02c","sector":"Z2\u2081"},{"id":107,"color":"#2ca02c","sector":"Z2\u2081"},{"id":108,"color":"#2ca02c","sector":"Z3\u2081"},{"id":109,"color":"#2ca02c","sector":"Z3\u2081"},{"id":110,"color":"#2ca02c","sector":"Z3\u2081"},{"id":111,"color":"#2ca02c","sector":"Z3\u2081"},{"id":112,"color":"#2ca02c","sector":"Z3\u2081"},{"id":113,"color":"#2ca02c","sector":"Z3\u2081"},{"id":114,"color":"#2ca02c","sector":"Z3\u2081"},{"id":115,"color":"#2ca02c","sector":"Z3\u2081"},{"id":116,"color":"#2ca02c","sector":"Z3\u2081"},{"id":117,"color":"#2ca02c","sector":"Z4\u2081"},{"id":118,"color":"#2ca02c","sector":"Z4\u2081"},{"id":119,"color":"#2ca02c","sector":"Z4\u2081"},{"id":120,"color":"#2ca02c","sector":"Z4\u2081"},{"id":121,"color":"#2ca02c","sector":"Z4\u2081"},{"id":122,"color":"#2ca02c","sector":"Z4\u2081"},{"id":123,"color":"#2ca02c","sector":"Z4\u2081"},{"id":124,"color":"#2ca02c","sector":"Z4\u2081"},{"id":125,"color":"#2ca02c","sector":"Z4\u2081"},{"id":216,"color":"#2ca02c","sector":"Z1\u2082"},{"id":217,"color":"#2ca02c","sector":"Z1\u2082"},{"id":218,"color":"#2ca02c","sector":"Z1\u2082"},{"id":219,"color":"#2ca02c","sector":"Z1\u2082"},{"id":220,"color":"#2ca02c","sector":"Z1\u2082"},{"id":221,"color":"#2ca02c","sector":"Z1\u2082"},{"id":222,"color":"#2ca02c","sector":"Z1\u2082"},{"id":223,"color":"#2ca02c","sector":"Z1\u2082"},{"id":224,"color":"#2ca02c","sector":"Z1\u2082"},{"id":225,"color":"#2ca02c","sector":"Z2\u2082"},{"id":226,"color":"#2ca02c","sector":"Z2\u2082"},{"id":227,"color":"#2ca02c","sector":"Z2\u2082"},{"id":228,"color":"#2ca02c","sector":"Z2\u2082"},{"id":229,"color":"#2ca02c","sector":"Z2\u2082"},{"id":230,"color":"#2ca02c","sector":"Z2\u2082"},{"id":231,"color":"#2ca02c","sector":"Z2\u2082"},{"id":232,"color":"#2ca02c","sector":"Z2\u2082"},{"id":233,"color":"#2ca02c","sector":"Z2\u2082"},{"id":234,"color":"#2ca02c","sector":"Z3\u2082"},{"id":235,"color":"#2ca02c","sector":"Z3\u2082"},{"id":236,"color":"#2ca02c","sector":"Z3\u2082"},{"id":237,"color":"#2ca02c","sector":"Z3\u2082"},{"id":238,"color":"#2ca02c","sector":"Z3\u2082"},{"id":239,"color":"#2ca02c","sector":"Z3\u2082"},{"id":240,"color":"#2ca02c","sector":"Z3\u2082"},{"id":241,"color":"#2ca02c","sector":"Z3\u2082"},{"id":242,"color":"#2ca02c","sector":"Z3\u2082"},{"id":243,"color":"#2ca02c","sector":"Z4\u2082"},{"id":244,"color":"#2ca02c","sector":"Z4\u2082"},{"id":245,"color":"#2ca02c","sector":"Z4\u2082"},{"id":246,"color":"#2ca02c","sector":"Z4\u2082"},{"id":247,"color":"#2ca02c","sector":"Z4\u2082"},{"id":248,"color":"#2ca02c","sector":"Z4\u2082"},{"id":249,"color":"#2ca02c","sector":"Z4\u2082"},{"id":250,"color":"#2ca02c","sector":"Z4\u2082"},{"id":251,"color":"#2ca02c","sector":"Z4\u2082"},{"id":342,"color":"#2ca02c","sector":"Z1\u2083"},{"id":343,"color":"#2ca02c","sector":"Z1\u2083"},{"id":344,"color":"#2ca02c","sector":"Z1\u2083"},{"id":345,"color":"#2ca02c","sector":"Z1\u2083"},{"id":346,"color":"#2ca02c","sector":"Z1\u2083"},{"id":347,"color":"#2ca02c","sector":"Z1\u2083"},{"id":348,"color":"#2ca02c","sector":"Z1\u2083"},{"id":349,"color":"#2ca02c","sector":"Z1\u2083"},{"id":350,"color":"#2ca02c","sector":"Z1\u2083"},{"id":351,"color":"#2ca02c","sector":"Z2\u2083"},{"id":352,"color":"#2ca02c","sector":"Z2\u2083"},{"id":353,"color":"#2ca02c","sector":"Z2\u2083"},{"id":354,"color":"#2ca02c","sector":"Z2\u2083"},{"id":355,"color":"#2ca02c","sector":"Z2\u2083"},{"id":356,"color":"#2ca02c","sector":"Z2\u2083"},{"id":357,"color":"#2ca02c","sector":"Z2\u2083"},{"id":358,"color":"#2ca02c","sector":"Z2\u2083"},{"id":359,"color":"#2ca02c","sector":"Z2\u2083"},{"id":360,"color":"#2ca02c","sector":"Z3\u2083"},{"id":361,"color":"#2ca02c","sector":"Z3\u2083"},{"id":362,"color":"#2ca02c","sector":"Z3\u2083"},{"id":363,"color":"#2ca02c","sector":"Z3\u2083"},{"id":364,"color":"#2ca02c","sector":"Z3\u2083"},{"id":365,"color":"#2ca02c","sector":"Z3\u2083"},{"id":366,"color":"#2ca02c","sector":"Z3\u2083"},{"id":367,"color":"#2ca02c","sector":"Z3\u2083"},{"id":368,"color":"#2ca02c","sector":"Z3\u2083"},{"id":369,"color":"#2ca02c","sector":"Z4\u2083"},{"id":370,"color":"#2ca02c","sector":"Z4\u2083"},{"id":371,"color":"#2ca02c","sector":"Z4\u2083"},{"id":372,"color":"#2ca02c","sector":"Z4\u2083"},{"id":373,"color":"#2ca02c","sector":"Z4\u2083"},{"id":374,"color":"#2ca02c","sector":"Z4\u2083"},{"id":375,"color":"#2ca02c","sector":"Z4\u2083"},{"id":376,"color":"#2ca02c","sector":"Z4\u2083"},{"id":377,"color":"#2ca02c","sector":"Z4\u2083"}],"note":"fresh atoms become the 4D Z-checks (codes made whole)","id":92}],"runtime":7547.118325111758,"slm_sites":[[-233.65151389911682,9.0],[-233.65151389911682,11.0],[-251.9818166789402,9.0],[-251.9818166789402,11.0],[-270.31211945876356,9.0],[-270.31211945876356,11.0],[-233.65151389911682,81.0],[-233.65151389911682,83.0],[-233.65151389911682,93.0],[-233.65151389911682,95.0],[-251.9818166789402,81.0],[-251.9818166789402,83.0],[-251.9818166789402,93.0],[-251.9818166789402,95.0],[-270.31211945876356,81.0],[-270.31211945876356,83.0],[-270.31211945876356,93.0],[-270.31211945876356,95.0],[-233.65151389911682,153.0],[-233.65151389911682,155.0],[-233.65151389911682,177.0],[-233.65151389911682,179.0],[-251.9818166789402,153.0],[-251.9818166789402,155.0],[-251.9818166789402,177.0],[-251.9818166789402,179.0],[-270.31211945876356,153.0],[-270.31211945876356,155.0],[-270.31211945876356,177.0],[-270.31211945876356,179.0],[-233.65151389911682,21.0],[-233.65151389911682,23.0],[-251.9818166789402,21.0],[-251.9818166789402,23.0],[-270.31211945876356,21.0],[-270.31211945876356,23.0],[-233.65151389911682,105.0],[-233.65151389911682,107.0],[-251.9818166789402,105.0],[-251.9818166789402,107.0],[-270.31211945876356,105.0],[-270.31211945876356,107.0],[-233.65151389911682,165.0],[-233.65151389911682,167.0],[-233.65151389911682,189.0],[-233.65151389911682,191.0],[-251.9818166789402,165.0],[-251.9818166789402,167.0],[-251.9818166789402,189.0],[-251.9818166789402,191.0],[-270.31211945876356,165.0],[-270.31211945876356,167.0],[-270.31211945876356,189.0],[-270.31211945876356,191.0],[-233.65151389911682,33.0],[-233.65151389911682,35.0],[-251.9818166789402,33.0],[-251.9818166789402,35.0],[-270.31211945876356,33.0],[-270.31211945876356,35.0],[-233.65151389911682,117.0],[-233.65151389911682,119.0],[-251.9818166789402,117.0],[-251.9818166789402,119.0],[-270.31211945876356,117.0],[-270.31211945876356,119.0],[-233.65151389911682,201.0],[-233.65151389911682,203.0],[-251.9818166789402,201.0],[-251.9818166789402,203.0],[-270.31211945876356,201.0],[-270.31211945876356,203.0],[-423.6515138991168,45.0],[-423.6515138991168,47.0],[-233.65151389911682,45.0],[-233.65151389911682,47.0],[-441.98181667894016,45.0],[-441.98181667894016,47.0],[-251.9818166789402,45.0],[-251.9818166789402,47.0],[-460.31211945876356,45.0],[-460.31211945876356,47.0],[-270.31211945876356,45.0],[-270.31211945876356,47.0],[-423.6515138991168,129.0],[-423.6515138991168,131.0],[-233.65151389911682,129.0],[-233.65151389911682,131.0],[-441.98181667894016,129.0],[-441.98181667894016,131.0],[-251.9818166789402,129.0],[-251.9818166789402,131.0],[-460.31211945876356,129.0],[-460.31211945876356,131.0],[-270.31211945876356,129.0],[-270.31211945876356,131.0],[-423.6515138991168,213.0],[-423.6515138991168,215.0],[-233.65151389911682,213.0],[-233.65151389911682,215.0],[-441.98181667894016,213.0],[-441.98181667894016,215.0],[-251.9818166789402,213.0],[-251.9818166789402,215.0],[-460.31211945876356,213.0],[-460.31211945876356,215.0],[-270.31211945876356,213.0],[-270.31211945876356,215.0],[-233.65151389911682,57.0],[-233.65151389911682,59.0],[-251.9818166789402,57.0],[-251.9818166789402,59.0],[-270.31211945876356,57.0],[-270.31211945876356,59.0],[-233.65151389911682,141.0],[-233.65151389911682,143.0],[-251.9818166789402,141.0],[-251.9818166789402,143.0],[-270.31211945876356,141.0],[-270.31211945876356,143.0],[-233.65151389911682,225.0],[-233.65151389911682,227.0],[-251.9818166789402,225.0],[-251.9818166789402,227.0],[-270.31211945876356,225.0],[-270.31211945876356,227.0],[-233.65151389911682,69.0],[-233.65151389911682,71.0],[-251.9818166789402,69.0],[-251.9818166789402,71.0],[-270.31211945876356,69.0],[-270.31211945876356,71.0],[-233.65151389911682,237.0],[-233.65151389911682,239.0],[-251.9818166789402,237.0],[-251.9818166789402,239.0],[-270.31211945876356,237.0],[-270.31211945876356,239.0],[-233.65151389911682,249.0],[-233.65151389911682,251.0],[-251.9818166789402,249.0],[-251.9818166789402,251.0],[-270.31211945876356,249.0],[-270.31211945876356,251.0],[-242.8166652890285,15.0],[-242.8166652890285,17.0],[-261.14696806885183,15.0],[-261.14696806885183,17.0],[-279.47727084867523,15.0],[-279.47727084867523,17.0],[-242.8166652890285,87.0],[-242.8166652890285,89.0],[-242.8166652890285,99.0],[-242.8166652890285,101.0],[-261.14696806885183,87.0],[-261.14696806885183,89.0],[-261.14696806885183,99.0],[-261.14696806885183,101.0],[-279.47727084867523,87.0],[-279.47727084867523,89.0],[-279.47727084867523,99.0],[-279.47727084867523,101.0],[-242.8166652890285,159.0],[-242.8166652890285,161.0],[-242.8166652890285,183.0],[-242.8166652890285,185.0],[-261.14696806885183,159.0],[-261.14696806885183,161.0],[-261.14696806885183,183.0],[-261.14696806885183,185.0],[-279.47727084867523,159.0],[-279.47727084867523,161.0],[-279.47727084867523,183.0],[-279.47727084867523,185.0],[-432.8166652890285,27.0],[-432.8166652890285,29.0],[-242.8166652890285,27.0],[-242.8166652890285,29.0],[-451.14696806885183,27.0],[-451.14696806885183,29.0],[-261.14696806885183,27.0],[-261.14696806885183,29.0],[-469.47727084867523,27.0],[-469.47727084867523,29.0],[-279.47727084867523,27.0],[-279.47727084867523,29.0],[-432.8166652890285,111.0],[-432.8166652890285,113.0],[-242.8166652890285,111.0],[-242.8166652890285,113.0],[-451.14696806885183,111.0],[-451.14696806885183,113.0],[-261.14696806885183,111.0],[-261.14696806885183,113.0],[-469.47727084867523,111.0],[-469.47727084867523,113.0],[-279.47727084867523,111.0],[-279.47727084867523,113.0],[-432.8166652890285,195.0],[-432.8166652890285,197.0],[-242.8166652890285,195.0],[-242.8166652890285,197.0],[-451.14696806885183,195.0],[-451.14696806885183,197.0],[-261.14696806885183,195.0],[-261.14696806885183,197.0],[-469.47727084867523,195.0],[-469.47727084867523,197.0],[-279.47727084867523,195.0],[-279.47727084867523,197.0],[-432.8166652890285,39.0],[-432.8166652890285,41.0],[-242.8166652890285,39.0],[-242.8166652890285,41.0],[-451.14696806885183,39.0],[-451.14696806885183,41.0],[-261.14696806885183,39.0],[-261.14696806885183,41.0],[-469.47727084867523,39.0],[-469.47727084867523,41.0],[-279.47727084867523,39.0],[-279.47727084867523,41.0],[-432.8166652890285,123.0],[-432.8166652890285,125.0],[-242.8166652890285,123.0],[-242.8166652890285,125.0],[-451.14696806885183,123.0],[-451.14696806885183,125.0],[-261.14696806885183,123.0],[-261.14696806885183,125.0],[-469.47727084867523,123.0],[-469.47727084867523,125.0],[-279.47727084867523,123.0],[-279.47727084867523,125.0],[-432.8166652890285,207.0],[-432.8166652890285,209.0],[-242.8166652890285,207.0],[-242.8166652890285,209.0],[-451.14696806885183,207.0],[-451.14696806885183,209.0],[-261.14696806885183,207.0],[-261.14696806885183,209.0],[-469.47727084867523,207.0],[-469.47727084867523,209.0],[-279.47727084867523,207.0],[-279.47727084867523,209.0],[-242.8166652890285,51.0],[-242.8166652890285,53.0],[-261.14696806885183,51.0],[-261.14696806885183,53.0],[-279.47727084867523,51.0],[-279.47727084867523,53.0],[-242.8166652890285,135.0],[-242.8166652890285,137.0],[-261.14696806885183,135.0],[-261.14696806885183,137.0],[-279.47727084867523,135.0],[-279.47727084867523,137.0],[-242.8166652890285,219.0],[-242.8166652890285,221.0],[-261.14696806885183,219.0],[-261.14696806885183,221.0],[-279.47727084867523,219.0],[-279.47727084867523,221.0],[-242.8166652890285,63.0],[-242.8166652890285,65.0],[-261.14696806885183,63.0],[-261.14696806885183,65.0],[-279.47727084867523,63.0],[-279.47727084867523,65.0],[-242.8166652890285,147.0],[-242.8166652890285,149.0],[-261.14696806885183,147.0],[-261.14696806885183,149.0],[-279.47727084867523,147.0],[-279.47727084867523,149.0],[-242.8166652890285,231.0],[-242.8166652890285,233.0],[-261.14696806885183,231.0],[-261.14696806885183,233.0],[-279.47727084867523,231.0],[-279.47727084867523,233.0],[-242.8166652890285,75.0],[-242.8166652890285,77.0],[-261.14696806885183,75.0],[-261.14696806885183,77.0],[-279.47727084867523,75.0],[-279.47727084867523,77.0],[-242.8166652890285,243.0],[-242.8166652890285,245.0],[-261.14696806885183,243.0],[-261.14696806885183,245.0],[-279.47727084867523,243.0],[-279.47727084867523,245.0],[-432.8166652890285,87.0],[-432.8166652890285,89.0],[-451.14696806885183,87.0],[-451.14696806885183,89.0],[-469.47727084867523,87.0],[-469.47727084867523,89.0],[-432.8166652890285,171.0],[-432.8166652890285,173.0],[-242.8166652890285,171.0],[-242.8166652890285,173.0],[-451.14696806885183,171.0],[-451.14696806885183,173.0],[-261.14696806885183,171.0],[-261.14696806885183,173.0],[-469.47727084867523,171.0],[-469.47727084867523,173.0],[-279.47727084867523,171.0],[-279.47727084867523,173.0],[-432.8166652890285,255.0],[-432.8166652890285,257.0],[-242.8166652890285,255.0],[-242.8166652890285,257.0],[-451.14696806885183,255.0],[-451.14696806885183,257.0],[-261.14696806885183,255.0],[-261.14696806885183,257.0],[-469.47727084867523,255.0],[-469.47727084867523,257.0],[-279.47727084867523,255.0],[-279.47727084867523,257.0],[-175.8257569495584,9.0],[-175.8257569495584,11.0],[-194.15605972938178,9.0],[-194.15605972938178,11.0],[-212.48636250920512,9.0],[-212.48636250920512,11.0],[-175.8257569495584,81.0],[-175.8257569495584,83.0],[-175.8257569495584,93.0],[-175.8257569495584,95.0],[-194.15605972938178,81.0],[-194.15605972938178,83.0],[-194.15605972938178,93.0],[-194.15605972938178,95.0],[-212.48636250920512,81.0],[-212.48636250920512,83.0],[-212.48636250920512,93.0],[-212.48636250920512,95.0],[-175.8257569495584,153.0],[-175.8257569495584,155.0],[-175.8257569495584,177.0],[-175.8257569495584,179.0],[-194.15605972938178,153.0],[-194.15605972938178,155.0],[-194.15605972938178,177.0],[-194.15605972938178,179.0],[-212.48636250920512,153.0],[-212.48636250920512,155.0],[-212.48636250920512,177.0],[-212.48636250920512,179.0],[-175.8257569495584,21.0],[-175.8257569495584,23.0],[-194.15605972938178,21.0],[-194.15605972938178,23.0],[-212.48636250920512,21.0],[-212.48636250920512,23.0],[-175.8257569495584,105.0],[-175.8257569495584,107.0],[-194.15605972938178,105.0],[-194.15605972938178,107.0],[-212.48636250920512,105.0],[-212.48636250920512,107.0],[-175.8257569495584,165.0],[-175.8257569495584,167.0],[-175.8257569495584,189.0],[-175.8257569495584,191.0],[-194.15605972938178,165.0],[-194.15605972938178,167.0],[-194.15605972938178,189.0],[-194.15605972938178,191.0],[-212.48636250920512,165.0],[-212.48636250920512,167.0],[-212.48636250920512,189.0],[-212.48636250920512,191.0],[-175.8257569495584,33.0],[-175.8257569495584,35.0],[-194.15605972938178,33.0],[-194.15605972938178,35.0],[-212.48636250920512,33.0],[-212.48636250920512,35.0],[-175.8257569495584,117.0],[-175.8257569495584,119.0],[-194.15605972938178,117.0],[-194.15605972938178,119.0],[-212.48636250920512,117.0],[-212.48636250920512,119.0],[-175.8257569495584,201.0],[-175.8257569495584,203.0],[-194.15605972938178,201.0],[-194.15605972938178,203.0],[-212.48636250920512,201.0],[-212.48636250920512,203.0],[-365.8257569495584,45.0],[-365.8257569495584,47.0],[-175.8257569495584,45.0],[-175.8257569495584,47.0],[-384.1560597293818,45.0],[-384.1560597293818,47.0],[-194.15605972938178,45.0],[-194.15605972938178,47.0],[-402.48636250920515,45.0],[-402.48636250920515,47.0],[-212.48636250920512,45.0],[-212.48636250920512,47.0],[-365.8257569495584,129.0],[-365.8257569495584,131.0],[-175.8257569495584,129.0],[-175.8257569495584,131.0],[-384.1560597293818,129.0],[-384.1560597293818,131.0],[-194.15605972938178,129.0],[-194.15605972938178,131.0],[-402.48636250920515,129.0],[-402.48636250920515,131.0],[-212.48636250920512,129.0],[-212.48636250920512,131.0],[-365.8257569495584,213.0],[-365.8257569495584,215.0],[-175.8257569495584,213.0],[-175.8257569495584,215.0],[-384.1560597293818,213.0],[-384.1560597293818,215.0],[-194.15605972938178,213.0],[-194.15605972938178,215.0],[-402.48636250920515,213.0],[-402.48636250920515,215.0],[-212.48636250920512,213.0],[-212.48636250920512,215.0],[-175.8257569495584,57.0],[-175.8257569495584,59.0],[-194.15605972938178,57.0],[-194.15605972938178,59.0],[-212.48636250920512,57.0],[-212.48636250920512,59.0],[-175.8257569495584,141.0],[-175.8257569495584,143.0],[-194.15605972938178,141.0],[-194.15605972938178,143.0],[-212.48636250920512,141.0],[-212.48636250920512,143.0],[-175.8257569495584,225.0],[-175.8257569495584,227.0],[-194.15605972938178,225.0],[-194.15605972938178,227.0],[-212.48636250920512,225.0],[-212.48636250920512,227.0],[-175.8257569495584,69.0],[-175.8257569495584,71.0],[-194.15605972938178,69.0],[-194.15605972938178,71.0],[-212.48636250920512,69.0],[-212.48636250920512,71.0],[-175.8257569495584,237.0],[-175.8257569495584,239.0],[-194.15605972938178,237.0],[-194.15605972938178,239.0],[-212.48636250920512,237.0],[-212.48636250920512,239.0],[-175.8257569495584,249.0],[-175.8257569495584,251.0],[-194.15605972938178,249.0],[-194.15605972938178,251.0],[-212.48636250920512,249.0],[-212.48636250920512,251.0],[-184.99090833947008,15.0],[-184.99090833947008,17.0],[-203.32121111929345,15.0],[-203.32121111929345,17.0],[-221.65151389911682,15.0],[-221.65151389911682,17.0],[-184.99090833947008,87.0],[-184.99090833947008,89.0],[-184.99090833947008,99.0],[-184.99090833947008,101.0],[-203.32121111929345,87.0],[-203.32121111929345,89.0],[-203.32121111929345,99.0],[-203.32121111929345,101.0],[-221.65151389911682,87.0],[-221.65151389911682,89.0],[-221.65151389911682,99.0],[-221.65151389911682,101.0],[-184.99090833947008,159.0],[-184.99090833947008,161.0],[-184.99090833947008,183.0],[-184.99090833947008,185.0],[-203.32121111929345,159.0],[-203.32121111929345,161.0],[-203.32121111929345,183.0],[-203.32121111929345,185.0],[-221.65151389911682,159.0],[-221.65151389911682,161.0],[-221.65151389911682,183.0],[-221.65151389911682,185.0],[-374.9909083394701,27.0],[-374.9909083394701,29.0],[-184.99090833947008,27.0],[-184.99090833947008,29.0],[-393.3212111192935,27.0],[-393.3212111192935,29.0],[-203.32121111929345,27.0],[-203.32121111929345,29.0],[-411.6515138991168,27.0],[-411.6515138991168,29.0],[-221.65151389911682,27.0],[-221.65151389911682,29.0],[-374.9909083394701,111.0],[-374.9909083394701,113.0],[-184.99090833947008,111.0],[-184.99090833947008,113.0],[-393.3212111192935,111.0],[-393.3212111192935,113.0],[-203.32121111929345,111.0],[-203.32121111929345,113.0],[-411.6515138991168,111.0],[-411.6515138991168,113.0],[-221.65151389911682,111.0],[-221.65151389911682,113.0],[-374.9909083394701,195.0],[-374.9909083394701,197.0],[-184.99090833947008,195.0],[-184.99090833947008,197.0],[-393.3212111192935,195.0],[-393.3212111192935,197.0],[-203.32121111929345,195.0],[-203.32121111929345,197.0],[-411.6515138991168,195.0],[-411.6515138991168,197.0],[-221.65151389911682,195.0],[-221.65151389911682,197.0],[-374.9909083394701,39.0],[-374.9909083394701,41.0],[-184.99090833947008,39.0],[-184.99090833947008,41.0],[-393.3212111192935,39.0],[-393.3212111192935,41.0],[-203.32121111929345,39.0],[-203.32121111929345,41.0],[-411.6515138991168,39.0],[-411.6515138991168,41.0],[-221.65151389911682,39.0],[-221.65151389911682,41.0],[-374.9909083394701,123.0],[-374.9909083394701,125.0],[-184.99090833947008,123.0],[-184.99090833947008,125.0],[-393.3212111192935,123.0],[-393.3212111192935,125.0],[-203.32121111929345,123.0],[-203.32121111929345,125.0],[-411.6515138991168,123.0],[-411.6515138991168,125.0],[-221.65151389911682,123.0],[-221.65151389911682,125.0],[-374.9909083394701,207.0],[-374.9909083394701,209.0],[-184.99090833947008,207.0],[-184.99090833947008,209.0],[-393.3212111192935,207.0],[-393.3212111192935,209.0],[-203.32121111929345,207.0],[-203.32121111929345,209.0],[-411.6515138991168,207.0],[-411.6515138991168,209.0],[-221.65151389911682,207.0],[-221.65151389911682,209.0],[-184.99090833947008,51.0],[-184.99090833947008,53.0],[-203.32121111929345,51.0],[-203.32121111929345,53.0],[-221.65151389911682,51.0],[-221.65151389911682,53.0],[-184.99090833947008,135.0],[-184.99090833947008,137.0],[-203.32121111929345,135.0],[-203.32121111929345,137.0],[-221.65151389911682,135.0],[-221.65151389911682,137.0],[-184.99090833947008,219.0],[-184.99090833947008,221.0],[-203.32121111929345,219.0],[-203.32121111929345,221.0],[-221.65151389911682,219.0],[-221.65151389911682,221.0],[-184.99090833947008,63.0],[-184.99090833947008,65.0],[-203.32121111929345,63.0],[-203.32121111929345,65.0],[-221.65151389911682,63.0],[-221.65151389911682,65.0],[-184.99090833947008,147.0],[-184.99090833947008,149.0],[-203.32121111929345,147.0],[-203.32121111929345,149.0],[-221.65151389911682,147.0],[-221.65151389911682,149.0],[-184.99090833947008,231.0],[-184.99090833947008,233.0],[-203.32121111929345,231.0],[-203.32121111929345,233.0],[-221.65151389911682,231.0],[-221.65151389911682,233.0],[-184.99090833947008,75.0],[-184.99090833947008,77.0],[-203.32121111929345,75.0],[-203.32121111929345,77.0],[-221.65151389911682,75.0],[-221.65151389911682,77.0],[-184.99090833947008,243.0],[-184.99090833947008,245.0],[-203.32121111929345,243.0],[-203.32121111929345,245.0],[-221.65151389911682,243.0],[-221.65151389911682,245.0],[-374.9909083394701,87.0],[-374.9909083394701,89.0],[-393.3212111192935,87.0],[-393.3212111192935,89.0],[-411.6515138991168,87.0],[-411.6515138991168,89.0],[-374.9909083394701,171.0],[-374.9909083394701,173.0],[-184.99090833947008,171.0],[-184.99090833947008,173.0],[-393.3212111192935,171.0],[-393.3212111192935,173.0],[-203.32121111929345,171.0],[-203.32121111929345,173.0],[-411.6515138991168,171.0],[-411.6515138991168,173.0],[-221.65151389911682,171.0],[-221.65151389911682,173.0],[-374.9909083394701,255.0],[-374.9909083394701,257.0],[-184.99090833947008,255.0],[-184.99090833947008,257.0],[-393.3212111192935,255.0],[-393.3212111192935,257.0],[-203.32121111929345,255.0],[-203.32121111929345,257.0],[-411.6515138991168,255.0],[-411.6515138991168,257.0],[-221.65151389911682,255.0],[-221.65151389911682,257.0],[-118.0,9.0],[-118.0,11.0],[-136.33030277982337,9.0],[-136.33030277982337,11.0],[-154.6606055596467,9.0],[-154.6606055596467,11.0],[-118.0,81.0],[-118.0,83.0],[-118.0,93.0],[-118.0,95.0],[-136.33030277982337,81.0],[-136.33030277982337,83.0],[-136.33030277982337,93.0],[-136.33030277982337,95.0],[-154.6606055596467,81.0],[-154.6606055596467,83.0],[-154.6606055596467,93.0],[-154.6606055596467,95.0],[-118.0,153.0],[-118.0,155.0],[-118.0,177.0],[-118.0,179.0],[-136.33030277982337,153.0],[-136.33030277982337,155.0],[-136.33030277982337,177.0],[-136.33030277982337,179.0],[-154.6606055596467,153.0],[-154.6606055596467,155.0],[-154.6606055596467,177.0],[-154.6606055596467,179.0],[-118.0,21.0],[-118.0,23.0],[-136.33030277982337,21.0],[-136.33030277982337,23.0],[-154.6606055596467,21.0],[-154.6606055596467,23.0],[-118.0,105.0],[-118.0,107.0],[-136.33030277982337,105.0],[-136.33030277982337,107.0],[-154.6606055596467,105.0],[-154.6606055596467,107.0],[-118.0,165.0],[-118.0,167.0],[-118.0,189.0],[-118.0,191.0],[-136.33030277982337,165.0],[-136.33030277982337,167.0],[-136.33030277982337,189.0],[-136.33030277982337,191.0],[-154.6606055596467,165.0],[-154.6606055596467,167.0],[-154.6606055596467,189.0],[-154.6606055596467,191.0],[-118.0,33.0],[-118.0,35.0],[-136.33030277982337,33.0],[-136.33030277982337,35.0],[-154.6606055596467,33.0],[-154.6606055596467,35.0],[-118.0,117.0],[-118.0,119.0],[-136.33030277982337,117.0],[-136.33030277982337,119.0],[-154.6606055596467,117.0],[-154.6606055596467,119.0],[-118.0,201.0],[-118.0,203.0],[-136.33030277982337,201.0],[-136.33030277982337,203.0],[-154.6606055596467,201.0],[-154.6606055596467,203.0],[-308.0,45.0],[-308.0,47.0],[-118.0,45.0],[-118.0,47.0],[-326.33030277982334,45.0],[-326.33030277982334,47.0],[-136.33030277982337,45.0],[-136.33030277982337,47.0],[-344.6606055596467,45.0],[-344.6606055596467,47.0],[-154.6606055596467,45.0],[-154.6606055596467,47.0],[-308.0,129.0],[-308.0,131.0],[-118.0,129.0],[-118.0,131.0],[-326.33030277982334,129.0],[-326.33030277982334,131.0],[-136.33030277982337,129.0],[-136.33030277982337,131.0],[-344.6606055596467,129.0],[-344.6606055596467,131.0],[-154.6606055596467,129.0],[-154.6606055596467,131.0],[-308.0,213.0],[-308.0,215.0],[-118.0,213.0],[-118.0,215.0],[-326.33030277982334,213.0],[-326.33030277982334,215.0],[-136.33030277982337,213.0],[-136.33030277982337,215.0],[-344.6606055596467,213.0],[-344.6606055596467,215.0],[-154.6606055596467,213.0],[-154.6606055596467,215.0],[-118.0,57.0],[-118.0,59.0],[-136.33030277982337,57.0],[-136.33030277982337,59.0],[-154.6606055596467,57.0],[-154.6606055596467,59.0],[-118.0,141.0],[-118.0,143.0],[-136.33030277982337,141.0],[-136.33030277982337,143.0],[-154.6606055596467,141.0],[-154.6606055596467,143.0],[-118.0,225.0],[-118.0,227.0],[-136.33030277982337,225.0],[-136.33030277982337,227.0],[-154.6606055596467,225.0],[-154.6606055596467,227.0],[-118.0,69.0],[-118.0,71.0],[-136.33030277982337,69.0],[-136.33030277982337,71.0],[-154.6606055596467,69.0],[-154.6606055596467,71.0],[-118.0,237.0],[-118.0,239.0],[-136.33030277982337,237.0],[-136.33030277982337,239.0],[-154.6606055596467,237.0],[-154.6606055596467,239.0],[-118.0,249.0],[-118.0,251.0],[-136.33030277982337,249.0],[-136.33030277982337,251.0],[-154.6606055596467,249.0],[-154.6606055596467,251.0],[-127.16515138991168,15.0],[-127.16515138991168,17.0],[-145.49545416973504,15.0],[-145.49545416973504,17.0],[-163.8257569495584,15.0],[-163.8257569495584,17.0],[-127.16515138991168,87.0],[-127.16515138991168,89.0],[-127.16515138991168,99.0],[-127.16515138991168,101.0],[-145.49545416973504,87.0],[-145.49545416973504,89.0],[-145.49545416973504,99.0],[-145.49545416973504,101.0],[-163.8257569495584,87.0],[-163.8257569495584,89.0],[-163.8257569495584,99.0],[-163.8257569495584,101.0],[-127.16515138991168,159.0],[-127.16515138991168,161.0],[-127.16515138991168,183.0],[-127.16515138991168,185.0],[-145.49545416973504,159.0],[-145.49545416973504,161.0],[-145.49545416973504,183.0],[-145.49545416973504,185.0],[-163.8257569495584,159.0],[-163.8257569495584,161.0],[-163.8257569495584,183.0],[-163.8257569495584,185.0],[-317.16515138991167,27.0],[-317.16515138991167,29.0],[-127.16515138991168,27.0],[-127.16515138991168,29.0],[-335.495454169735,27.0],[-335.495454169735,29.0],[-145.49545416973504,27.0],[-145.49545416973504,29.0],[-353.8257569495584,27.0],[-353.8257569495584,29.0],[-163.8257569495584,27.0],[-163.8257569495584,29.0],[-317.16515138991167,111.0],[-317.16515138991167,113.0],[-127.16515138991168,111.0],[-127.16515138991168,113.0],[-335.495454169735,111.0],[-335.495454169735,113.0],[-145.49545416973504,111.0],[-145.49545416973504,113.0],[-353.8257569495584,111.0],[-353.8257569495584,113.0],[-163.8257569495584,111.0],[-163.8257569495584,113.0],[-317.16515138991167,195.0],[-317.16515138991167,197.0],[-127.16515138991168,195.0],[-127.16515138991168,197.0],[-335.495454169735,195.0],[-335.495454169735,197.0],[-145.49545416973504,195.0],[-145.49545416973504,197.0],[-353.8257569495584,195.0],[-353.8257569495584,197.0],[-163.8257569495584,195.0],[-163.8257569495584,197.0],[-317.16515138991167,39.0],[-317.16515138991167,41.0],[-127.16515138991168,39.0],[-127.16515138991168,41.0],[-335.495454169735,39.0],[-335.495454169735,41.0],[-145.49545416973504,39.0],[-145.49545416973504,41.0],[-353.8257569495584,39.0],[-353.8257569495584,41.0],[-163.8257569495584,39.0],[-163.8257569495584,41.0],[-317.16515138991167,123.0],[-317.16515138991167,125.0],[-127.16515138991168,123.0],[-127.16515138991168,125.0],[-335.495454169735,123.0],[-335.495454169735,125.0],[-145.49545416973504,123.0],[-145.49545416973504,125.0],[-353.8257569495584,123.0],[-353.8257569495584,125.0],[-163.8257569495584,123.0],[-163.8257569495584,125.0],[-317.16515138991167,207.0],[-317.16515138991167,209.0],[-127.16515138991168,207.0],[-127.16515138991168,209.0],[-335.495454169735,207.0],[-335.495454169735,209.0],[-145.49545416973504,207.0],[-145.49545416973504,209.0],[-353.8257569495584,207.0],[-353.8257569495584,209.0],[-163.8257569495584,207.0],[-163.8257569495584,209.0],[-127.16515138991168,51.0],[-127.16515138991168,53.0],[-145.49545416973504,51.0],[-145.49545416973504,53.0],[-163.8257569495584,51.0],[-163.8257569495584,53.0],[-127.16515138991168,135.0],[-127.16515138991168,137.0],[-145.49545416973504,135.0],[-145.49545416973504,137.0],[-163.8257569495584,135.0],[-163.8257569495584,137.0],[-127.16515138991168,219.0],[-127.16515138991168,221.0],[-145.49545416973504,219.0],[-145.49545416973504,221.0],[-163.8257569495584,219.0],[-163.8257569495584,221.0],[-127.16515138991168,63.0],[-127.16515138991168,65.0],[-145.49545416973504,63.0],[-145.49545416973504,65.0],[-163.8257569495584,63.0],[-163.8257569495584,65.0],[-127.16515138991168,147.0],[-127.16515138991168,149.0],[-145.49545416973504,147.0],[-145.49545416973504,149.0],[-163.8257569495584,147.0],[-163.8257569495584,149.0],[-127.16515138991168,231.0],[-127.16515138991168,233.0],[-145.49545416973504,231.0],[-145.49545416973504,233.0],[-163.8257569495584,231.0],[-163.8257569495584,233.0],[-127.16515138991168,75.0],[-127.16515138991168,77.0],[-145.49545416973504,75.0],[-145.49545416973504,77.0],[-163.8257569495584,75.0],[-163.8257569495584,77.0],[-127.16515138991168,243.0],[-127.16515138991168,245.0],[-145.49545416973504,243.0],[-145.49545416973504,245.0],[-163.8257569495584,243.0],[-163.8257569495584,245.0],[-317.16515138991167,87.0],[-317.16515138991167,89.0],[-335.495454169735,87.0],[-335.495454169735,89.0],[-353.8257569495584,87.0],[-353.8257569495584,89.0],[-317.16515138991167,171.0],[-317.16515138991167,173.0],[-127.16515138991168,171.0],[-127.16515138991168,173.0],[-335.495454169735,171.0],[-335.495454169735,173.0],[-145.49545416973504,171.0],[-145.49545416973504,173.0],[-353.8257569495584,171.0],[-353.8257569495584,173.0],[-163.8257569495584,171.0],[-163.8257569495584,173.0],[-317.16515138991167,255.0],[-317.16515138991167,257.0],[-127.16515138991168,255.0],[-127.16515138991168,257.0],[-335.495454169735,255.0],[-335.495454169735,257.0],[-145.49545416973504,255.0],[-145.49545416973504,257.0],[-353.8257569495584,255.0],[-353.8257569495584,257.0],[-163.8257569495584,255.0],[-163.8257569495584,257.0],[-82.0,15.0],[-82.0,17.0],[50.0,15.0],[-92.0,15.0],[-92.0,17.0],[40.0,15.0],[-102.0,15.0],[-102.0,17.0],[30.0,15.0],[-82.0,87.0],[-82.0,89.0],[50.0,87.0],[-92.0,87.0],[-92.0,89.0],[40.0,87.0],[-102.0,87.0],[-102.0,89.0],[30.0,87.0],[-82.0,159.0],[-82.0,161.0],[50.0,159.0],[-92.0,159.0],[-92.0,161.0],[40.0,159.0],[-102.0,159.0],[-102.0,161.0],[30.0,159.0],[-82.0,27.0],[-82.0,29.0],[50.0,27.0],[-92.0,27.0],[-92.0,29.0],[40.0,27.0],[-102.0,27.0],[-102.0,29.0],[30.0,27.0],[-82.0,99.0],[-82.0,101.0],[50.0,99.0],[-92.0,99.0],[-92.0,101.0],[40.0,99.0],[-102.0,99.0],[-102.0,101.0],[30.0,99.0],[-82.0,171.0],[-82.0,173.0],[50.0,171.0],[-92.0,171.0],[-92.0,173.0],[40.0,171.0],[-102.0,171.0],[-102.0,173.0],[30.0,171.0],[-82.0,39.0],[-82.0,41.0],[50.0,39.0],[-92.0,39.0],[-92.0,41.0],[40.0,39.0],[-102.0,39.0],[-102.0,41.0],[30.0,39.0],[-82.0,111.0],[-82.0,113.0],[50.0,111.0],[-92.0,111.0],[-92.0,113.0],[40.0,111.0],[-102.0,111.0],[-102.0,113.0],[30.0,111.0],[-82.0,183.0],[-82.0,185.0],[50.0,183.0],[-92.0,183.0],[-92.0,185.0],[40.0,183.0],[-102.0,183.0],[-102.0,185.0],[30.0,183.0],[-82.0,51.0],[-82.0,53.0],[50.0,51.0],[-92.0,51.0],[-92.0,53.0],[40.0,51.0],[-102.0,51.0],[-102.0,53.0],[30.0,51.0],[-82.0,123.0],[-82.0,125.0],[50.0,123.0],[-92.0,123.0],[-92.0,125.0],[40.0,123.0],[-102.0,123.0],[-102.0,125.0],[30.0,123.0],[-82.0,195.0],[-82.0,197.0],[50.0,195.0],[-92.0,195.0],[-92.0,197.0],[40.0,195.0],[-102.0,195.0],[-102.0,197.0],[30.0,195.0],[-82.0,63.0],[-82.0,65.0],[50.0,63.0],[-92.0,63.0],[-92.0,65.0],[40.0,63.0],[-102.0,63.0],[-102.0,65.0],[30.0,63.0],[-82.0,135.0],[-82.0,137.0],[50.0,135.0],[-92.0,135.0],[-92.0,137.0],[40.0,135.0],[-102.0,135.0],[-102.0,137.0],[30.0,135.0],[-82.0,207.0],[-82.0,209.0],[50.0,207.0],[-92.0,207.0],[-92.0,209.0],[40.0,207.0],[-102.0,207.0],[-102.0,209.0],[30.0,207.0],[-82.0,75.0],[-82.0,77.0],[50.0,75.0],[-92.0,75.0],[-92.0,77.0],[40.0,75.0],[-102.0,75.0],[-102.0,77.0],[30.0,75.0],[-82.0,147.0],[-82.0,149.0],[50.0,147.0],[-92.0,147.0],[-92.0,149.0],[40.0,147.0],[-102.0,147.0],[-102.0,149.0],[30.0,147.0],[-82.0,219.0],[-82.0,221.0],[50.0,219.0],[-92.0,219.0],[-92.0,221.0],[40.0,219.0],[-102.0,219.0],[-102.0,221.0],[30.0,219.0],[-42.0,15.0],[-42.0,17.0],[-40.267949192431125,16.0],[82.0,15.0],[-56.0,15.0],[-56.0,17.0],[-54.267949192431125,16.0],[72.0,15.0],[-70.0,15.0],[-70.0,17.0],[-68.26794919243112,16.0],[62.0,15.0],[-42.0,87.0],[-42.0,89.0],[-40.267949192431125,88.0],[82.0,87.0],[-56.0,87.0],[-56.0,89.0],[-54.267949192431125,88.0],[72.0,87.0],[-70.0,87.0],[-70.0,89.0],[-68.26794919243112,88.0],[62.0,87.0],[-42.0,159.0],[-42.0,161.0],[-40.267949192431125,160.0],[82.0,159.0],[-56.0,159.0],[-56.0,161.0],[-54.267949192431125,160.0],[72.0,159.0],[-70.0,159.0],[-70.0,161.0],[-68.26794919243112,160.0],[62.0,159.0],[-42.0,27.0],[-42.0,29.0],[-40.267949192431125,28.0],[82.0,27.0],[-56.0,27.0],[-56.0,29.0],[-54.267949192431125,28.0],[72.0,27.0],[-70.0,27.0],[-70.0,29.0],[-68.26794919243112,28.0],[62.0,27.0],[-42.0,99.0],[-42.0,101.0],[-40.267949192431125,100.0],[82.0,99.0],[-56.0,99.0],[-56.0,101.0],[-54.267949192431125,100.0],[72.0,99.0],[-70.0,99.0],[-70.0,101.0],[-68.26794919243112,100.0],[62.0,99.0],[-42.0,171.0],[-42.0,173.0],[-40.267949192431125,172.0],[82.0,171.0],[-56.0,171.0],[-56.0,173.0],[-54.267949192431125,172.0],[72.0,171.0],[-70.0,171.0],[-70.0,173.0],[-68.26794919243112,172.0],[62.0,171.0],[-42.0,39.0],[-42.0,41.0],[-40.267949192431125,40.0],[82.0,39.0],[-56.0,39.0],[-56.0,41.0],[-54.267949192431125,40.0],[72.0,39.0],[-70.0,39.0],[-70.0,41.0],[-68.26794919243112,40.0],[62.0,39.0],[-42.0,111.0],[-42.0,113.0],[-40.267949192431125,112.0],[82.0,111.0],[-56.0,111.0],[-56.0,113.0],[-54.267949192431125,112.0],[72.0,111.0],[-70.0,111.0],[-70.0,113.0],[-68.26794919243112,112.0],[62.0,111.0],[-42.0,183.0],[-42.0,185.0],[-40.267949192431125,184.0],[82.0,183.0],[-56.0,183.0],[-56.0,185.0],[-54.267949192431125,184.0],[72.0,183.0],[-70.0,183.0],[-70.0,185.0],[-68.26794919243112,184.0],[62.0,183.0],[-42.0,51.0],[-42.0,53.0],[-40.267949192431125,52.0],[82.0,51.0],[-56.0,51.0],[-56.0,53.0],[-54.267949192431125,52.0],[72.0,51.0],[-70.0,51.0],[-70.0,53.0],[-68.26794919243112,52.0],[62.0,51.0],[-42.0,123.0],[-42.0,125.0],[-40.267949192431125,124.0],[82.0,123.0],[-56.0,123.0],[-56.0,125.0],[-54.267949192431125,124.0],[72.0,123.0],[-70.0,123.0],[-70.0,125.0],[-68.26794919243112,124.0],[62.0,123.0],[-42.0,195.0],[-42.0,197.0],[-40.267949192431125,196.0],[82.0,195.0],[-56.0,195.0],[-56.0,197.0],[-54.267949192431125,196.0],[72.0,195.0],[-70.0,195.0],[-70.0,197.0],[-68.26794919243112,196.0],[62.0,195.0],[-42.0,63.0],[-42.0,65.0],[-40.267949192431125,64.0],[82.0,63.0],[-56.0,63.0],[-56.0,65.0],[-54.267949192431125,64.0],[72.0,63.0],[-70.0,63.0],[-70.0,65.0],[-68.26794919243112,64.0],[62.0,63.0],[-42.0,135.0],[-42.0,137.0],[-40.267949192431125,136.0],[82.0,135.0],[-56.0,135.0],[-56.0,137.0],[-54.267949192431125,136.0],[72.0,135.0],[-70.0,135.0],[-70.0,137.0],[-68.26794919243112,136.0],[62.0,135.0],[-42.0,207.0],[-42.0,209.0],[-40.267949192431125,208.0],[82.0,207.0],[-56.0,207.0],[-56.0,209.0],[-54.267949192431125,208.0],[72.0,207.0],[-70.0,207.0],[-70.0,209.0],[-68.26794919243112,208.0],[62.0,207.0],[-42.0,75.0],[-42.0,77.0],[-40.267949192431125,76.0],[82.0,75.0],[-56.0,75.0],[-56.0,77.0],[-54.267949192431125,76.0],[72.0,75.0],[-70.0,75.0],[-70.0,77.0],[-68.26794919243112,76.0],[62.0,75.0],[-42.0,147.0],[-42.0,149.0],[-40.267949192431125,148.0],[82.0,147.0],[-56.0,147.0],[-56.0,149.0],[-54.267949192431125,148.0],[72.0,147.0],[-70.0,147.0],[-70.0,149.0],[-68.26794919243112,148.0],[62.0,147.0],[-42.0,219.0],[-42.0,221.0],[-40.267949192431125,220.0],[82.0,219.0],[-56.0,219.0],[-56.0,221.0],[-54.267949192431125,220.0],[72.0,219.0],[-70.0,219.0],[-70.0,221.0],[-68.26794919243112,220.0],[62.0,219.0],[-10.0,15.0],[-10.0,17.0],[114.0,15.0],[-20.0,15.0],[-20.0,17.0],[104.0,15.0],[-30.0,15.0],[-30.0,17.0],[94.0,15.0],[-10.0,87.0],[-10.0,89.0],[114.0,87.0],[-20.0,87.0],[-20.0,89.0],[104.0,87.0],[-30.0,87.0],[-30.0,89.0],[94.0,87.0],[-10.0,159.0],[-10.0,161.0],[114.0,159.0],[-20.0,159.0],[-20.0,161.0],[104.0,159.0],[-30.0,159.0],[-30.0,161.0],[94.0,159.0],[-10.0,27.0],[-10.0,29.0],[114.0,27.0],[-20.0,27.0],[-20.0,29.0],[104.0,27.0],[-30.0,27.0],[-30.0,29.0],[94.0,27.0],[-10.0,99.0],[-10.0,101.0],[114.0,99.0],[-20.0,99.0],[-20.0,101.0],[104.0,99.0],[-30.0,99.0],[-30.0,101.0],[94.0,99.0],[-10.0,171.0],[-10.0,173.0],[114.0,171.0],[-20.0,171.0],[-20.0,173.0],[104.0,171.0],[-30.0,171.0],[-30.0,173.0],[94.0,171.0],[-10.0,39.0],[-10.0,41.0],[114.0,39.0],[-20.0,39.0],[-20.0,41.0],[104.0,39.0],[-30.0,39.0],[-30.0,41.0],[94.0,39.0],[-10.0,111.0],[-10.0,113.0],[114.0,111.0],[-20.0,111.0],[-20.0,113.0],[104.0,111.0],[-30.0,111.0],[-30.0,113.0],[94.0,111.0],[-10.0,183.0],[-10.0,185.0],[114.0,183.0],[-20.0,183.0],[-20.0,185.0],[104.0,183.0],[-30.0,183.0],[-30.0,185.0],[94.0,183.0],[-10.0,51.0],[-10.0,53.0],[114.0,51.0],[-20.0,51.0],[-20.0,53.0],[104.0,51.0],[-30.0,51.0],[-30.0,53.0],[94.0,51.0],[-10.0,123.0],[-10.0,125.0],[114.0,123.0],[-20.0,123.0],[-20.0,125.0],[104.0,123.0],[-30.0,123.0],[-30.0,125.0],[94.0,123.0],[-10.0,195.0],[-10.0,197.0],[114.0,195.0],[-20.0,195.0],[-20.0,197.0],[104.0,195.0],[-30.0,195.0],[-30.0,197.0],[94.0,195.0],[-10.0,63.0],[-10.0,65.0],[114.0,63.0],[-20.0,63.0],[-20.0,65.0],[104.0,63.0],[-30.0,63.0],[-30.0,65.0],[94.0,63.0],[-10.0,135.0],[-10.0,137.0],[114.0,135.0],[-20.0,135.0],[-20.0,137.0],[104.0,135.0],[-30.0,135.0],[-30.0,137.0],[94.0,135.0],[-10.0,207.0],[-10.0,209.0],[114.0,207.0],[-20.0,207.0],[-20.0,209.0],[104.0,207.0],[-30.0,207.0],[-30.0,209.0],[94.0,207.0],[-10.0,75.0],[-10.0,77.0],[114.0,75.0],[-20.0,75.0],[-20.0,77.0],[104.0,75.0],[-30.0,75.0],[-30.0,77.0],[94.0,75.0],[-10.0,147.0],[-10.0,149.0],[114.0,147.0],[-20.0,147.0],[-20.0,149.0],[104.0,147.0],[-30.0,147.0],[-30.0,149.0],[94.0,147.0],[-10.0,219.0],[-10.0,221.0],[114.0,219.0],[-20.0,219.0],[-20.0,221.0],[104.0,219.0],[-30.0,219.0],[-30.0,221.0],[94.0,219.0]],"init_positions":[[0,-233.65151389911682,21.0],[1,-251.9818166789402,21.0],[2,-270.31211945876356,21.0],[3,-233.65151389911682,93.0],[4,-251.9818166789402,93.0],[5,-270.31211945876356,93.0],[6,-233.65151389911682,165.0],[7,-251.9818166789402,165.0],[8,-270.31211945876356,165.0],[9,-233.65151389911682,33.0],[10,-251.9818166789402,33.0],[11,-270.31211945876356,33.0],[12,-233.65151389911682,105.0],[13,-251.9818166789402,105.0],[14,-270.31211945876356,105.0],[15,-233.65151389911682,177.0],[16,-251.9818166789402,177.0],[17,-270.31211945876356,177.0],[18,-233.65151389911682,69.0],[19,-251.9818166789402,69.0],[20,-270.31211945876356,69.0],[21,-233.65151389911682,141.0],[22,-251.9818166789402,141.0],[23,-270.31211945876356,141.0],[24,-233.65151389911682,213.0],[25,-251.9818166789402,213.0],[26,-270.31211945876356,213.0],[27,-242.8166652890285,51.0],[28,-261.14696806885183,51.0],[29,-279.47727084867523,51.0],[30,-242.8166652890285,123.0],[31,-261.14696806885183,123.0],[32,-279.47727084867523,123.0],[33,-242.8166652890285,195.0],[34,-261.14696806885183,195.0],[35,-279.47727084867523,195.0],[36,-242.8166652890285,63.0],[37,-261.14696806885183,63.0],[38,-279.47727084867523,63.0],[39,-242.8166652890285,135.0],[40,-261.14696806885183,135.0],[41,-279.47727084867523,135.0],[42,-242.8166652890285,207.0],[43,-261.14696806885183,207.0],[44,-279.47727084867523,207.0],[45,-242.8166652890285,15.0],[46,-261.14696806885183,15.0],[47,-279.47727084867523,15.0],[48,-242.8166652890285,87.0],[49,-261.14696806885183,87.0],[50,-279.47727084867523,87.0],[51,-242.8166652890285,159.0],[52,-261.14696806885183,159.0],[53,-279.47727084867523,159.0],[54,-233.65151389911682,45.0],[55,-251.9818166789402,45.0],[56,-270.31211945876356,45.0],[57,-233.65151389911682,117.0],[58,-251.9818166789402,117.0],[59,-270.31211945876356,117.0],[60,-233.65151389911682,189.0],[61,-251.9818166789402,189.0],[62,-270.31211945876356,189.0],[63,-233.65151389911682,57.0],[64,-251.9818166789402,57.0],[65,-270.31211945876356,57.0],[66,-233.65151389911682,129.0],[67,-251.9818166789402,129.0],[68,-270.31211945876356,129.0],[69,-233.65151389911682,201.0],[70,-251.9818166789402,201.0],[71,-270.31211945876356,201.0],[72,-233.65151389911682,9.0],[73,-251.9818166789402,9.0],[74,-270.31211945876356,9.0],[75,-233.65151389911682,81.0],[76,-251.9818166789402,81.0],[77,-270.31211945876356,81.0],[78,-233.65151389911682,153.0],[79,-251.9818166789402,153.0],[80,-270.31211945876356,153.0],[81,-242.8166652890285,39.0],[82,-261.14696806885183,39.0],[83,-279.47727084867523,39.0],[84,-242.8166652890285,111.0],[85,-261.14696806885183,111.0],[86,-279.47727084867523,111.0],[87,-242.8166652890285,183.0],[88,-261.14696806885183,183.0],[89,-279.47727084867523,183.0],[90,-423.6515138991168,45.0],[91,-441.98181667894016,45.0],[92,-460.31211945876356,45.0],[93,-423.6515138991168,129.0],[94,-441.98181667894016,129.0],[95,-460.31211945876356,129.0],[96,-423.6515138991168,213.0],[97,-441.98181667894016,213.0],[98,-460.31211945876356,213.0],[99,-432.8166652890285,27.0],[100,-451.14696806885183,27.0],[101,-469.47727084867523,27.0],[102,-432.8166652890285,111.0],[103,-451.14696806885183,111.0],[104,-469.47727084867523,111.0],[105,-432.8166652890285,195.0],[106,-451.14696806885183,195.0],[107,-469.47727084867523,195.0],[108,-432.8166652890285,39.0],[109,-451.14696806885183,39.0],[110,-469.47727084867523,39.0],[111,-432.8166652890285,123.0],[112,-451.14696806885183,123.0],[113,-469.47727084867523,123.0],[114,-432.8166652890285,207.0],[115,-451.14696806885183,207.0],[116,-469.47727084867523,207.0],[117,-432.8166652890285,87.0],[118,-451.14696806885183,87.0],[119,-469.47727084867523,87.0],[120,-432.8166652890285,171.0],[121,-451.14696806885183,171.0],[122,-469.47727084867523,171.0],[123,-432.8166652890285,255.0],[124,-451.14696806885183,255.0],[125,-469.47727084867523,255.0],[126,-175.8257569495584,21.0],[127,-194.15605972938178,21.0],[128,-212.48636250920512,21.0],[129,-175.8257569495584,93.0],[130,-194.15605972938178,93.0],[131,-212.48636250920512,93.0],[132,-175.8257569495584,165.0],[133,-194.15605972938178,165.0],[134,-212.48636250920512,165.0],[135,-175.8257569495584,33.0],[136,-194.15605972938178,33.0],[137,-212.48636250920512,33.0],[138,-175.8257569495584,105.0],[139,-194.15605972938178,105.0],[140,-212.48636250920512,105.0],[141,-175.8257569495584,177.0],[142,-194.15605972938178,177.0],[143,-212.48636250920512,177.0],[144,-175.8257569495584,69.0],[145,-194.15605972938178,69.0],[146,-212.48636250920512,69.0],[147,-175.8257569495584,141.0],[148,-194.15605972938178,141.0],[149,-212.48636250920512,141.0],[150,-175.8257569495584,213.0],[151,-194.15605972938178,213.0],[152,-212.48636250920512,213.0],[153,-184.99090833947008,51.0],[154,-203.32121111929345,51.0],[155,-221.65151389911682,51.0],[156,-184.99090833947008,123.0],[157,-203.32121111929345,123.0],[158,-221.65151389911682,123.0],[159,-184.99090833947008,195.0],[160,-203.32121111929345,195.0],[161,-221.65151389911682,195.0],[162,-184.99090833947008,63.0],[163,-203.32121111929345,63.0],[164,-221.65151389911682,63.0],[165,-184.99090833947008,135.0],[166,-203.32121111929345,135.0],[167,-221.65151389911682,135.0],[168,-184.99090833947008,207.0],[169,-203.32121111929345,207.0],[170,-221.65151389911682,207.0],[171,-184.99090833947008,15.0],[172,-203.32121111929345,15.0],[173,-221.65151389911682,15.0],[174,-184.99090833947008,87.0],[175,-203.32121111929345,87.0],[176,-221.65151389911682,87.0],[177,-184.99090833947008,159.0],[178,-203.32121111929345,159.0],[179,-221.65151389911682,159.0],[180,-175.8257569495584,45.0],[181,-194.15605972938178,45.0],[182,-212.48636250920512,45.0],[183,-175.8257569495584,117.0],[184,-194.15605972938178,117.0],[185,-212.48636250920512,117.0],[186,-175.8257569495584,189.0],[187,-194.15605972938178,189.0],[188,-212.48636250920512,189.0],[189,-175.8257569495584,57.0],[190,-194.15605972938178,57.0],[191,-212.48636250920512,57.0],[192,-175.8257569495584,129.0],[193,-194.15605972938178,129.0],[194,-212.48636250920512,129.0],[195,-175.8257569495584,201.0],[196,-194.15605972938178,201.0],[197,-212.48636250920512,201.0],[198,-175.8257569495584,9.0],[199,-194.15605972938178,9.0],[200,-212.48636250920512,9.0],[201,-175.8257569495584,81.0],[202,-194.15605972938178,81.0],[203,-212.48636250920512,81.0],[204,-175.8257569495584,153.0],[205,-194.15605972938178,153.0],[206,-212.48636250920512,153.0],[207,-184.99090833947008,39.0],[208,-203.32121111929345,39.0],[209,-221.65151389911682,39.0],[210,-184.99090833947008,111.0],[211,-203.32121111929345,111.0],[212,-221.65151389911682,111.0],[213,-184.99090833947008,183.0],[214,-203.32121111929345,183.0],[215,-221.65151389911682,183.0],[216,-365.8257569495584,45.0],[217,-384.1560597293818,45.0],[218,-402.48636250920515,45.0],[219,-365.8257569495584,129.0],[220,-384.1560597293818,129.0],[221,-402.48636250920515,129.0],[222,-365.8257569495584,213.0],[223,-384.1560597293818,213.0],[224,-402.48636250920515,213.0],[225,-374.9909083394701,27.0],[226,-393.3212111192935,27.0],[227,-411.6515138991168,27.0],[228,-374.9909083394701,111.0],[229,-393.3212111192935,111.0],[230,-411.6515138991168,111.0],[231,-374.9909083394701,195.0],[232,-393.3212111192935,195.0],[233,-411.6515138991168,195.0],[234,-374.9909083394701,39.0],[235,-393.3212111192935,39.0],[236,-411.6515138991168,39.0],[237,-374.9909083394701,123.0],[238,-393.3212111192935,123.0],[239,-411.6515138991168,123.0],[240,-374.9909083394701,207.0],[241,-393.3212111192935,207.0],[242,-411.6515138991168,207.0],[243,-374.9909083394701,87.0],[244,-393.3212111192935,87.0],[245,-411.6515138991168,87.0],[246,-374.9909083394701,171.0],[247,-393.3212111192935,171.0],[248,-411.6515138991168,171.0],[249,-374.9909083394701,255.0],[250,-393.3212111192935,255.0],[251,-411.6515138991168,255.0],[252,-118.0,21.0],[253,-136.33030277982337,21.0],[254,-154.6606055596467,21.0],[255,-118.0,93.0],[256,-136.33030277982337,93.0],[257,-154.6606055596467,93.0],[258,-118.0,165.0],[259,-136.33030277982337,165.0],[260,-154.6606055596467,165.0],[261,-118.0,33.0],[262,-136.33030277982337,33.0],[263,-154.6606055596467,33.0],[264,-118.0,105.0],[265,-136.33030277982337,105.0],[266,-154.6606055596467,105.0],[267,-118.0,177.0],[268,-136.33030277982337,177.0],[269,-154.6606055596467,177.0],[270,-118.0,69.0],[271,-136.33030277982337,69.0],[272,-154.6606055596467,69.0],[273,-118.0,141.0],[274,-136.33030277982337,141.0],[275,-154.6606055596467,141.0],[276,-118.0,213.0],[277,-136.33030277982337,213.0],[278,-154.6606055596467,213.0],[279,-127.16515138991168,51.0],[280,-145.49545416973504,51.0],[281,-163.8257569495584,51.0],[282,-127.16515138991168,123.0],[283,-145.49545416973504,123.0],[284,-163.8257569495584,123.0],[285,-127.16515138991168,195.0],[286,-145.49545416973504,195.0],[287,-163.8257569495584,195.0],[288,-127.16515138991168,63.0],[289,-145.49545416973504,63.0],[290,-163.8257569495584,63.0],[291,-127.16515138991168,135.0],[292,-145.49545416973504,135.0],[293,-163.8257569495584,135.0],[294,-127.16515138991168,207.0],[295,-145.49545416973504,207.0],[296,-163.8257569495584,207.0],[297,-127.16515138991168,15.0],[298,-145.49545416973504,15.0],[299,-163.8257569495584,15.0],[300,-127.16515138991168,87.0],[301,-145.49545416973504,87.0],[302,-163.8257569495584,87.0],[303,-127.16515138991168,159.0],[304,-145.49545416973504,159.0],[305,-163.8257569495584,159.0],[306,-118.0,45.0],[307,-136.33030277982337,45.0],[308,-154.6606055596467,45.0],[309,-118.0,117.0],[310,-136.33030277982337,117.0],[311,-154.6606055596467,117.0],[312,-118.0,189.0],[313,-136.33030277982337,189.0],[314,-154.6606055596467,189.0],[315,-118.0,57.0],[316,-136.33030277982337,57.0],[317,-154.6606055596467,57.0],[318,-118.0,129.0],[319,-136.33030277982337,129.0],[320,-154.6606055596467,129.0],[321,-118.0,201.0],[322,-136.33030277982337,201.0],[323,-154.6606055596467,201.0],[324,-118.0,9.0],[325,-136.33030277982337,9.0],[326,-154.6606055596467,9.0],[327,-118.0,81.0],[328,-136.33030277982337,81.0],[329,-154.6606055596467,81.0],[330,-118.0,153.0],[331,-136.33030277982337,153.0],[332,-154.6606055596467,153.0],[333,-127.16515138991168,39.0],[334,-145.49545416973504,39.0],[335,-163.8257569495584,39.0],[336,-127.16515138991168,111.0],[337,-145.49545416973504,111.0],[338,-163.8257569495584,111.0],[339,-127.16515138991168,183.0],[340,-145.49545416973504,183.0],[341,-163.8257569495584,183.0],[342,-308.0,45.0],[343,-326.33030277982334,45.0],[344,-344.6606055596467,45.0],[345,-308.0,129.0],[346,-326.33030277982334,129.0],[347,-344.6606055596467,129.0],[348,-308.0,213.0],[349,-326.33030277982334,213.0],[350,-344.6606055596467,213.0],[351,-317.16515138991167,27.0],[352,-335.495454169735,27.0],[353,-353.8257569495584,27.0],[354,-317.16515138991167,111.0],[355,-335.495454169735,111.0],[356,-353.8257569495584,111.0],[357,-317.16515138991167,195.0],[358,-335.495454169735,195.0],[359,-353.8257569495584,195.0],[360,-317.16515138991167,39.0],[361,-335.495454169735,39.0],[362,-353.8257569495584,39.0],[363,-317.16515138991167,123.0],[364,-335.495454169735,123.0],[365,-353.8257569495584,123.0],[366,-317.16515138991167,207.0],[367,-335.495454169735,207.0],[368,-353.8257569495584,207.0],[369,-317.16515138991167,87.0],[370,-335.495454169735,87.0],[371,-353.8257569495584,87.0],[372,-317.16515138991167,171.0],[373,-335.495454169735,171.0],[374,-353.8257569495584,171.0],[375,-317.16515138991167,255.0],[376,-335.495454169735,255.0],[377,-353.8257569495584,255.0],[378,-82.0,51.0],[379,-92.0,51.0],[380,-102.0,51.0],[381,-82.0,123.0],[382,-92.0,123.0],[383,-102.0,123.0],[384,-82.0,195.0],[385,-92.0,195.0],[386,-102.0,195.0],[387,-82.0,63.0],[388,-92.0,63.0],[389,-102.0,63.0],[390,-82.0,135.0],[391,-92.0,135.0],[392,-102.0,135.0],[393,-82.0,207.0],[394,-92.0,207.0],[395,-102.0,207.0],[396,-82.0,15.0],[397,-92.0,15.0],[398,-102.0,15.0],[399,-82.0,87.0],[400,-92.0,87.0],[401,-102.0,87.0],[402,-82.0,159.0],[403,-92.0,159.0],[404,-102.0,159.0],[414,-82.0,27.0],[415,-92.0,27.0],[416,-102.0,27.0],[417,-82.0,99.0],[418,-92.0,99.0],[419,-102.0,99.0],[420,-82.0,171.0],[421,-92.0,171.0],[422,-102.0,171.0],[423,-82.0,39.0],[424,-92.0,39.0],[425,-102.0,39.0],[426,-82.0,111.0],[427,-92.0,111.0],[428,-102.0,111.0],[429,-82.0,183.0],[430,-92.0,183.0],[431,-102.0,183.0],[432,-82.0,75.0],[433,-92.0,75.0],[434,-102.0,75.0],[435,-82.0,147.0],[436,-92.0,147.0],[437,-102.0,147.0],[438,-82.0,219.0],[439,-92.0,219.0],[440,-102.0,219.0],[441,-42.0,51.0],[442,-56.0,51.0],[443,-70.0,51.0],[444,-42.0,123.0],[445,-56.0,123.0],[446,-70.0,123.0],[447,-42.0,195.0],[448,-56.0,195.0],[449,-70.0,195.0],[450,-42.0,63.0],[451,-56.0,63.0],[452,-70.0,63.0],[453,-42.0,135.0],[454,-56.0,135.0],[455,-70.0,135.0],[456,-42.0,207.0],[457,-56.0,207.0],[458,-70.0,207.0],[459,-42.0,15.0],[460,-56.0,15.0],[461,-70.0,15.0],[462,-42.0,87.0],[463,-56.0,87.0],[464,-70.0,87.0],[465,-42.0,159.0],[466,-56.0,159.0],[467,-70.0,159.0],[477,-42.0,27.0],[478,-56.0,27.0],[479,-70.0,27.0],[480,-42.0,99.0],[481,-56.0,99.0],[482,-70.0,99.0],[483,-42.0,171.0],[484,-56.0,171.0],[485,-70.0,171.0],[486,-42.0,39.0],[487,-56.0,39.0],[488,-70.0,39.0],[489,-42.0,111.0],[490,-56.0,111.0],[491,-70.0,111.0],[492,-42.0,183.0],[493,-56.0,183.0],[494,-70.0,183.0],[495,-42.0,75.0],[496,-56.0,75.0],[497,-70.0,75.0],[498,-42.0,147.0],[499,-56.0,147.0],[500,-70.0,147.0],[501,-42.0,219.0],[502,-56.0,219.0],[503,-70.0,219.0],[504,-10.0,51.0],[505,-20.0,51.0],[506,-30.0,51.0],[507,-10.0,123.0],[508,-20.0,123.0],[509,-30.0,123.0],[510,-10.0,195.0],[511,-20.0,195.0],[512,-30.0,195.0],[513,-10.0,63.0],[514,-20.0,63.0],[515,-30.0,63.0],[516,-10.0,135.0],[517,-20.0,135.0],[518,-30.0,135.0],[519,-10.0,207.0],[520,-20.0,207.0],[521,-30.0,207.0],[522,-10.0,15.0],[523,-20.0,15.0],[524,-30.0,15.0],[525,-10.0,87.0],[526,-20.0,87.0],[527,-30.0,87.0],[528,-10.0,159.0],[529,-20.0,159.0],[530,-30.0,159.0],[540,-10.0,27.0],[541,-20.0,27.0],[542,-30.0,27.0],[543,-10.0,99.0],[544,-20.0,99.0],[545,-30.0,99.0],[546,-10.0,171.0],[547,-20.0,171.0],[548,-30.0,171.0],[549,-10.0,39.0],[550,-20.0,39.0],[551,-30.0,39.0],[552,-10.0,111.0],[553,-20.0,111.0],[554,-30.0,111.0],[555,-10.0,183.0],[556,-20.0,183.0],[557,-30.0,183.0],[558,-10.0,75.0],[559,-20.0,75.0],[560,-30.0,75.0],[561,-10.0,147.0],[562,-20.0,147.0],[563,-30.0,147.0],[564,-10.0,219.0],[565,-20.0,219.0],[566,-30.0,219.0]],"qubits":{"0":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#1f77b4","shape":"circle"},"1":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#1f77b4","shape":"circle"},"2":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#1f77b4","shape":"circle"},"3":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#1f77b4","shape":"circle"},"4":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#1f77b4","shape":"circle"},"5":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#1f77b4","shape":"circle"},"6":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#1f77b4","shape":"circle"},"7":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#1f77b4","shape":"circle"},"8":{"sector":"Q1\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#1f77b4","shape":"circle"},"9":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#4c78a8","shape":"circle"},"10":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#4c78a8","shape":"circle"},"11":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#4c78a8","shape":"circle"},"12":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#4c78a8","shape":"circle"},"13":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#4c78a8","shape":"circle"},"14":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#4c78a8","shape":"circle"},"15":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#4c78a8","shape":"circle"},"16":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#4c78a8","shape":"circle"},"17":{"sector":"Q2\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#4c78a8","shape":"circle"},"18":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#72b7b2","shape":"circle"},"19":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#72b7b2","shape":"circle"},"20":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#72b7b2","shape":"circle"},"21":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#72b7b2","shape":"circle"},"22":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#72b7b2","shape":"circle"},"23":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#72b7b2","shape":"circle"},"24":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#72b7b2","shape":"circle"},"25":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#72b7b2","shape":"circle"},"26":{"sector":"Q3\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#72b7b2","shape":"circle"},"27":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"28":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"29":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"30":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"31":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"32":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"33":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"34":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"35":{"sector":"Q4\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"36":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#edc948","shape":"circle"},"37":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#edc948","shape":"circle"},"38":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#edc948","shape":"circle"},"39":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#edc948","shape":"circle"},"40":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#edc948","shape":"circle"},"41":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#edc948","shape":"circle"},"42":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#edc948","shape":"circle"},"43":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#edc948","shape":"circle"},"44":{"sector":"Q5\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#edc948","shape":"circle"},"45":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"46":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"47":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"48":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"49":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"50":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"51":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"52":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"53":{"sector":"Q6\u2081","kind":"Q","code":"4D","copy":1,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"54":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":0,"color":"#d62728","shape":"square"},"55":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":1,"color":"#d62728","shape":"square"},"56":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":2,"color":"#d62728","shape":"square"},"57":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":0,"color":"#d62728","shape":"square"},"58":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":1,"color":"#d62728","shape":"square"},"59":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":2,"color":"#d62728","shape":"square"},"60":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":0,"color":"#d62728","shape":"square"},"61":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":1,"color":"#d62728","shape":"square"},"62":{"sector":"X1\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":2,"color":"#d62728","shape":"square"},"63":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":0,"color":"#d62728","shape":"square"},"64":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":1,"color":"#d62728","shape":"square"},"65":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":2,"color":"#d62728","shape":"square"},"66":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":0,"color":"#d62728","shape":"square"},"67":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":1,"color":"#d62728","shape":"square"},"68":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":2,"color":"#d62728","shape":"square"},"69":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":0,"color":"#d62728","shape":"square"},"70":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":1,"color":"#d62728","shape":"square"},"71":{"sector":"X2\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":2,"color":"#d62728","shape":"square"},"72":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":0,"color":"#d62728","shape":"square"},"73":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":1,"color":"#d62728","shape":"square"},"74":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":2,"color":"#d62728","shape":"square"},"75":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":0,"color":"#d62728","shape":"square"},"76":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":1,"color":"#d62728","shape":"square"},"77":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":2,"color":"#d62728","shape":"square"},"78":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":0,"color":"#d62728","shape":"square"},"79":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":1,"color":"#d62728","shape":"square"},"80":{"sector":"X3\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":2,"color":"#d62728","shape":"square"},"81":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":0,"color":"#d62728","shape":"square"},"82":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":1,"color":"#d62728","shape":"square"},"83":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":0,"j":2,"color":"#d62728","shape":"square"},"84":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":0,"color":"#d62728","shape":"square"},"85":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":1,"color":"#d62728","shape":"square"},"86":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":1,"j":2,"color":"#d62728","shape":"square"},"87":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":0,"color":"#d62728","shape":"square"},"88":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":1,"color":"#d62728","shape":"square"},"89":{"sector":"X4\u2081","kind":"X","code":"4D","copy":1,"i":2,"j":2,"color":"#d62728","shape":"square"},"90":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"91":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"92":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"93":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"94":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"95":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"96":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"97":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"98":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"99":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"100":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"101":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"102":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"103":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"104":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"105":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"106":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"107":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"108":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"109":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"110":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"111":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"112":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"113":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"114":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"115":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"116":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"117":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"118":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"119":{"sector":"","kind":"Z","code":"4D","copy":1,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"120":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"121":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"122":{"sector":"","kind":"Z","code":"4D","copy":1,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"123":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"124":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"125":{"sector":"","kind":"Z","code":"4D","copy":1,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"126":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#1f77b4","shape":"circle"},"127":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#1f77b4","shape":"circle"},"128":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#1f77b4","shape":"circle"},"129":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#1f77b4","shape":"circle"},"130":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#1f77b4","shape":"circle"},"131":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#1f77b4","shape":"circle"},"132":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#1f77b4","shape":"circle"},"133":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#1f77b4","shape":"circle"},"134":{"sector":"Q1\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#1f77b4","shape":"circle"},"135":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#4c78a8","shape":"circle"},"136":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#4c78a8","shape":"circle"},"137":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#4c78a8","shape":"circle"},"138":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#4c78a8","shape":"circle"},"139":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#4c78a8","shape":"circle"},"140":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#4c78a8","shape":"circle"},"141":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#4c78a8","shape":"circle"},"142":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#4c78a8","shape":"circle"},"143":{"sector":"Q2\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#4c78a8","shape":"circle"},"144":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#72b7b2","shape":"circle"},"145":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#72b7b2","shape":"circle"},"146":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#72b7b2","shape":"circle"},"147":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#72b7b2","shape":"circle"},"148":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#72b7b2","shape":"circle"},"149":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#72b7b2","shape":"circle"},"150":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#72b7b2","shape":"circle"},"151":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#72b7b2","shape":"circle"},"152":{"sector":"Q3\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#72b7b2","shape":"circle"},"153":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"154":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"155":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"156":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"157":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"158":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"159":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"160":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"161":{"sector":"Q4\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"162":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#edc948","shape":"circle"},"163":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#edc948","shape":"circle"},"164":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#edc948","shape":"circle"},"165":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#edc948","shape":"circle"},"166":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#edc948","shape":"circle"},"167":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#edc948","shape":"circle"},"168":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#edc948","shape":"circle"},"169":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#edc948","shape":"circle"},"170":{"sector":"Q5\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#edc948","shape":"circle"},"171":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"172":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"173":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"174":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"175":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"176":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"177":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"178":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"179":{"sector":"Q6\u2082","kind":"Q","code":"4D","copy":2,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"180":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":0,"color":"#d62728","shape":"square"},"181":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":1,"color":"#d62728","shape":"square"},"182":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":2,"color":"#d62728","shape":"square"},"183":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":0,"color":"#d62728","shape":"square"},"184":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":1,"color":"#d62728","shape":"square"},"185":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":2,"color":"#d62728","shape":"square"},"186":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":0,"color":"#d62728","shape":"square"},"187":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":1,"color":"#d62728","shape":"square"},"188":{"sector":"X1\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":2,"color":"#d62728","shape":"square"},"189":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":0,"color":"#d62728","shape":"square"},"190":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":1,"color":"#d62728","shape":"square"},"191":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":2,"color":"#d62728","shape":"square"},"192":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":0,"color":"#d62728","shape":"square"},"193":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":1,"color":"#d62728","shape":"square"},"194":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":2,"color":"#d62728","shape":"square"},"195":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":0,"color":"#d62728","shape":"square"},"196":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":1,"color":"#d62728","shape":"square"},"197":{"sector":"X2\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":2,"color":"#d62728","shape":"square"},"198":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":0,"color":"#d62728","shape":"square"},"199":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":1,"color":"#d62728","shape":"square"},"200":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":2,"color":"#d62728","shape":"square"},"201":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":0,"color":"#d62728","shape":"square"},"202":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":1,"color":"#d62728","shape":"square"},"203":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":2,"color":"#d62728","shape":"square"},"204":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":0,"color":"#d62728","shape":"square"},"205":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":1,"color":"#d62728","shape":"square"},"206":{"sector":"X3\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":2,"color":"#d62728","shape":"square"},"207":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":0,"color":"#d62728","shape":"square"},"208":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":1,"color":"#d62728","shape":"square"},"209":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":0,"j":2,"color":"#d62728","shape":"square"},"210":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":0,"color":"#d62728","shape":"square"},"211":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":1,"color":"#d62728","shape":"square"},"212":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":1,"j":2,"color":"#d62728","shape":"square"},"213":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":0,"color":"#d62728","shape":"square"},"214":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":1,"color":"#d62728","shape":"square"},"215":{"sector":"X4\u2082","kind":"X","code":"4D","copy":2,"i":2,"j":2,"color":"#d62728","shape":"square"},"216":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"217":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"218":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"219":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"220":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"221":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"222":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"223":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"224":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"225":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"226":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"227":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"228":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"229":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"230":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"231":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"232":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"233":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"234":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"235":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"236":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"237":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"238":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"239":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"240":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"241":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"242":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"243":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"244":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"245":{"sector":"","kind":"Z","code":"4D","copy":2,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"246":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"247":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"248":{"sector":"","kind":"Z","code":"4D","copy":2,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"249":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"250":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"251":{"sector":"","kind":"Z","code":"4D","copy":2,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"252":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#1f77b4","shape":"circle"},"253":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#1f77b4","shape":"circle"},"254":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#1f77b4","shape":"circle"},"255":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#1f77b4","shape":"circle"},"256":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#1f77b4","shape":"circle"},"257":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#1f77b4","shape":"circle"},"258":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#1f77b4","shape":"circle"},"259":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#1f77b4","shape":"circle"},"260":{"sector":"Q1\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#1f77b4","shape":"circle"},"261":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#4c78a8","shape":"circle"},"262":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#4c78a8","shape":"circle"},"263":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#4c78a8","shape":"circle"},"264":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#4c78a8","shape":"circle"},"265":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#4c78a8","shape":"circle"},"266":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#4c78a8","shape":"circle"},"267":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#4c78a8","shape":"circle"},"268":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#4c78a8","shape":"circle"},"269":{"sector":"Q2\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#4c78a8","shape":"circle"},"270":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#72b7b2","shape":"circle"},"271":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#72b7b2","shape":"circle"},"272":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#72b7b2","shape":"circle"},"273":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#72b7b2","shape":"circle"},"274":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#72b7b2","shape":"circle"},"275":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#72b7b2","shape":"circle"},"276":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#72b7b2","shape":"circle"},"277":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#72b7b2","shape":"circle"},"278":{"sector":"Q3\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#72b7b2","shape":"circle"},"279":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"280":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"281":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"282":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"283":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"284":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"285":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"286":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"287":{"sector":"Q4\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"288":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#edc948","shape":"circle"},"289":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#edc948","shape":"circle"},"290":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#edc948","shape":"circle"},"291":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#edc948","shape":"circle"},"292":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#edc948","shape":"circle"},"293":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#edc948","shape":"circle"},"294":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#edc948","shape":"circle"},"295":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#edc948","shape":"circle"},"296":{"sector":"Q5\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#edc948","shape":"circle"},"297":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"298":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"299":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"300":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"301":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"302":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"303":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"304":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"305":{"sector":"Q6\u2083","kind":"Q","code":"4D","copy":3,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"306":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":0,"color":"#d62728","shape":"square"},"307":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":1,"color":"#d62728","shape":"square"},"308":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":2,"color":"#d62728","shape":"square"},"309":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":0,"color":"#d62728","shape":"square"},"310":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":1,"color":"#d62728","shape":"square"},"311":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":2,"color":"#d62728","shape":"square"},"312":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":0,"color":"#d62728","shape":"square"},"313":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":1,"color":"#d62728","shape":"square"},"314":{"sector":"X1\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":2,"color":"#d62728","shape":"square"},"315":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":0,"color":"#d62728","shape":"square"},"316":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":1,"color":"#d62728","shape":"square"},"317":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":2,"color":"#d62728","shape":"square"},"318":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":0,"color":"#d62728","shape":"square"},"319":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":1,"color":"#d62728","shape":"square"},"320":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":2,"color":"#d62728","shape":"square"},"321":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":0,"color":"#d62728","shape":"square"},"322":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":1,"color":"#d62728","shape":"square"},"323":{"sector":"X2\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":2,"color":"#d62728","shape":"square"},"324":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":0,"color":"#d62728","shape":"square"},"325":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":1,"color":"#d62728","shape":"square"},"326":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":2,"color":"#d62728","shape":"square"},"327":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":0,"color":"#d62728","shape":"square"},"328":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":1,"color":"#d62728","shape":"square"},"329":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":2,"color":"#d62728","shape":"square"},"330":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":0,"color":"#d62728","shape":"square"},"331":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":1,"color":"#d62728","shape":"square"},"332":{"sector":"X3\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":2,"color":"#d62728","shape":"square"},"333":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":0,"color":"#d62728","shape":"square"},"334":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":1,"color":"#d62728","shape":"square"},"335":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":0,"j":2,"color":"#d62728","shape":"square"},"336":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":0,"color":"#d62728","shape":"square"},"337":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":1,"color":"#d62728","shape":"square"},"338":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":1,"j":2,"color":"#d62728","shape":"square"},"339":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":0,"color":"#d62728","shape":"square"},"340":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":1,"color":"#d62728","shape":"square"},"341":{"sector":"X4\u2083","kind":"X","code":"4D","copy":3,"i":2,"j":2,"color":"#d62728","shape":"square"},"342":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"343":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"344":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"345":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"346":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"347":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"348":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"349":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"350":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"351":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"352":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"353":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"354":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"355":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"356":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"357":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"358":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"359":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"360":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"361":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"362":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"363":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"364":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"365":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"366":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"367":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"368":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"369":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":0,"color":"#9e9e9e","shape":"square"},"370":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":1,"color":"#9e9e9e","shape":"square"},"371":{"sector":"","kind":"Z","code":"4D","copy":3,"i":0,"j":2,"color":"#9e9e9e","shape":"square"},"372":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":0,"color":"#9e9e9e","shape":"square"},"373":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":1,"color":"#9e9e9e","shape":"square"},"374":{"sector":"","kind":"Z","code":"4D","copy":3,"i":1,"j":2,"color":"#9e9e9e","shape":"square"},"375":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":0,"color":"#9e9e9e","shape":"square"},"376":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":1,"color":"#9e9e9e","shape":"square"},"377":{"sector":"","kind":"Z","code":"4D","copy":3,"i":2,"j":2,"color":"#9e9e9e","shape":"square"},"378":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"379":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"380":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"381":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"382":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"383":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"384":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"385":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"386":{"sector":"Q1\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"387":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":0,"color":"#edc948","shape":"circle"},"388":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":1,"color":"#edc948","shape":"circle"},"389":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":2,"color":"#edc948","shape":"circle"},"390":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":0,"color":"#edc948","shape":"circle"},"391":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":1,"color":"#edc948","shape":"circle"},"392":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":2,"color":"#edc948","shape":"circle"},"393":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":0,"color":"#edc948","shape":"circle"},"394":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":1,"color":"#edc948","shape":"circle"},"395":{"sector":"Q2\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":2,"color":"#edc948","shape":"circle"},"396":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"397":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"398":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"399":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"400":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"401":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"402":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"403":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"404":{"sector":"Q3\u2081","kind":"Q","code":"3D","copy":1,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"414":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"415":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"416":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"417":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"418":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"419":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"420":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"421":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"422":{"sector":"Z1\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"423":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"424":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"425":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"426":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"427":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"428":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"429":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"430":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"431":{"sector":"Z2\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"432":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"433":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"434":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"435":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"436":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"437":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"438":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"439":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"440":{"sector":"Z3\u2081","kind":"Z","code":"3D","copy":1,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"441":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"442":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"443":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"444":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"445":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"446":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"447":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"448":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"449":{"sector":"Q1\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"450":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":0,"color":"#edc948","shape":"circle"},"451":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":1,"color":"#edc948","shape":"circle"},"452":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":2,"color":"#edc948","shape":"circle"},"453":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":0,"color":"#edc948","shape":"circle"},"454":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":1,"color":"#edc948","shape":"circle"},"455":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":2,"color":"#edc948","shape":"circle"},"456":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":0,"color":"#edc948","shape":"circle"},"457":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":1,"color":"#edc948","shape":"circle"},"458":{"sector":"Q2\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":2,"color":"#edc948","shape":"circle"},"459":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"460":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"461":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"462":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"463":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"464":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"465":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"466":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"467":{"sector":"Q3\u2082","kind":"Q","code":"3D","copy":2,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"477":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"478":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"479":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"480":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"481":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"482":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"483":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"484":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"485":{"sector":"Z1\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"486":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"487":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"488":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"489":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"490":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"491":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"492":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"493":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"494":{"sector":"Z2\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"495":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"496":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"497":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"498":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"499":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"500":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"501":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"502":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"503":{"sector":"Z3\u2082","kind":"Z","code":"3D","copy":2,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"504":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":0,"color":"#59a14f","shape":"circle"},"505":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":1,"color":"#59a14f","shape":"circle"},"506":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":2,"color":"#59a14f","shape":"circle"},"507":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":0,"color":"#59a14f","shape":"circle"},"508":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":1,"color":"#59a14f","shape":"circle"},"509":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":2,"color":"#59a14f","shape":"circle"},"510":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":0,"color":"#59a14f","shape":"circle"},"511":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":1,"color":"#59a14f","shape":"circle"},"512":{"sector":"Q1\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":2,"color":"#59a14f","shape":"circle"},"513":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":0,"color":"#edc948","shape":"circle"},"514":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":1,"color":"#edc948","shape":"circle"},"515":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":2,"color":"#edc948","shape":"circle"},"516":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":0,"color":"#edc948","shape":"circle"},"517":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":1,"color":"#edc948","shape":"circle"},"518":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":2,"color":"#edc948","shape":"circle"},"519":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":0,"color":"#edc948","shape":"circle"},"520":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":1,"color":"#edc948","shape":"circle"},"521":{"sector":"Q2\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":2,"color":"#edc948","shape":"circle"},"522":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":0,"color":"#f28e2b","shape":"circle"},"523":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":1,"color":"#f28e2b","shape":"circle"},"524":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":0,"j":2,"color":"#f28e2b","shape":"circle"},"525":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":0,"color":"#f28e2b","shape":"circle"},"526":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":1,"color":"#f28e2b","shape":"circle"},"527":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":1,"j":2,"color":"#f28e2b","shape":"circle"},"528":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":0,"color":"#f28e2b","shape":"circle"},"529":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":1,"color":"#f28e2b","shape":"circle"},"530":{"sector":"Q3\u2083","kind":"Q","code":"3D","copy":3,"i":2,"j":2,"color":"#f28e2b","shape":"circle"},"540":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"541":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"542":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"543":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"544":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"545":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"546":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"547":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"548":{"sector":"Z1\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"549":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"550":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"551":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"552":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"553":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"554":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"555":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"556":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"557":{"sector":"Z2\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":2,"color":"#2ca02c","shape":"square"},"558":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":0,"color":"#2ca02c","shape":"square"},"559":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":1,"color":"#2ca02c","shape":"square"},"560":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":0,"j":2,"color":"#2ca02c","shape":"square"},"561":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":0,"color":"#2ca02c","shape":"square"},"562":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":1,"color":"#2ca02c","shape":"square"},"563":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":1,"j":2,"color":"#2ca02c","shape":"square"},"564":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":0,"color":"#2ca02c","shape":"square"},"565":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":1,"color":"#2ca02c","shape":"square"},"566":{"sector":"Z3\u2083","kind":"Z","code":"3D","copy":3,"i":2,"j":2,"color":"#2ca02c","shape":"square"}},"bounds":{"x_min":-291.47727084867523,"x_max":24.0,"y_min":-18.0,"y_max":265.0},"aod_dims":{"0":{"n_r":500,"n_c":500},"1":{"n_r":500,"n_c":500},"2":{"n_r":500,"n_c":500},"3":{"n_r":500,"n_c":500}},"block_labels":[["3D copy 3",-34.0,5.0],["3D copy 2",-74.0,5.0],["3D copy 1",-106.0,5.0],["4D copy 3",-167.8257569495584,5.0],["4D copy 2",-225.65151389911682,5.0],["4D copy 1",-283.47727084867523,5.0],["measurement zone  \u2192",-15.0,-8.0],["\u2190 fresh qubits",-289.97727084867523,-8.0]],"fps":60,"mus_per_frame":2.5,"mus_per_frame_slow":0.005,"rydberg_intervals":[[194.1520005394984,194.51200053949842],[660.0949488121803,660.4549488121803],[1164.6809288755258,1165.0409288755257],[1701.4555904023007,1701.8155904023006],[2183.9263260056487,2184.286326005649],[2612.648667558164,2613.0086675581642],[3000.1601892461886,3000.5201892461887],[3256.0423587071596,3256.4023587071597],[4049.189257735676,4049.5492577356763],[5299.470968938042,5299.830968938041],[6761.749539859521,6762.109539859521]],"axes":{"o":[0.0,0.0],"len":28.0,"x_label":"+x","y_label":"+y","origin_label":"0"}};
        const sv = document.getElementById('sv');
        const NS = 'http://www.w3.org/2000/svg';
        const tSlider = document.getElementById('time');
        const sSlider = document.getElementById('speed');
        const sTxt = document.getElementById('speed_txt');
        const dSlider = document.getElementById('display');
        const dTxt = document.getElementById('display_txt');
        const info = document.getElementById('info');
        const commandsBox = document.getElementById('commands');
        const titleBox = document.getElementById('anim_title');
        const AOD_COLORS = ['255,0,0', '0,160,220', '40,180,70', '240,140,0'];
        const B = DATA.bounds;
        const worldW = B.x_max - B.x_min;
        const worldH = B.y_max - B.y_min;
        const baseScale = Math.max(4, 1000 / worldW);
        const baseWidth = Math.round(worldW * baseScale);
        const baseHeight = Math.round(worldH * baseScale);
        sv.setAttribute('viewBox', `0 0 ${baseWidth} ${baseHeight}`);
        sv.setAttribute('width', String(baseWidth));
        sv.setAttribute('height', String(baseHeight));
        const x2c = (x) => (x - B.x_min) / worldW * baseWidth;
        const y2c = (y) => baseHeight - (y - B.y_min) / worldH * baseHeight;

        tSlider.max = DATA.runtime;
        titleBox.textContent = DATA.title || '';
        let t = 0;
        let playing = false;
        let speed = 1.0;
        let displayScale = 1.0;
        let lastTs = null;

        function clamp(v, lo, hi){ return Math.max(lo, Math.min(hi, v)); }
        function lerpSmooth(r, a, b){ const d = b - a; return a + 3*d*r*r - 2*d*r*r*r; }
        function addSvg(name, attrs, text){
            const node = document.createElementNS(NS, name);
            for (const [k, v] of Object.entries(attrs || {})) node.setAttribute(k, String(v));
            if (text !== undefined && text !== null) node.textContent = text;
            sv.appendChild(node);
            return node;
        }
        function clearSvg(){ while (sv.firstChild) sv.removeChild(sv.firstChild); }
        function findRydbergIntervalAt(timeNow){
            for (const itv of DATA.rydberg_intervals) if (timeNow >= itv[0] && timeNow < itv[1]) return itv;
            return null;
        }
        function findNextRydbergBegin(timeNow){
            for (const itv of DATA.rydberg_intervals) if (itv[0] > timeNow) return itv[0];
            return DATA.runtime;
        }
        function advanceTime(timeNow, frameUnits){
            let tNow = timeNow;
            let remaining = Math.max(0, frameUnits);
            const eps = 1e-9;
            while (remaining > eps && tNow < DATA.runtime - eps) {
                const inRydberg = findRydbergIntervalAt(tNow);
                const usPerFrame = inRydberg ? DATA.mus_per_frame_slow : DATA.mus_per_frame;
                const boundary = inRydberg ? inRydberg[1] : findNextRydbergBegin(tNow);
                const timeLeft = Math.max(0, Math.min(boundary, DATA.runtime) - tNow);
                const framesToBoundary = timeLeft / usPerFrame;
                if (framesToBoundary <= eps) { tNow = boundary; continue; }
                const stepFrames = Math.min(remaining, framesToBoundary);
                tNow += stepFrames * usPerFrame;
                remaining -= stepFrames;
            }
            return clamp(tNow, 0, DATA.runtime);
        }
        function setDisplayScale(s){
            displayScale = s;
            sv.style.width = `${Math.round(baseWidth * displayScale)}px`;
            sv.style.height = `${Math.round(baseHeight * displayScale)}px`;
            dTxt.textContent = `${displayScale.toFixed(1)}x`;
        }
        function compact(vals, maxItems = 6){
            if (!Array.isArray(vals) || vals.length === 0) return '';
            const fixed = vals.map(v => Number(v).toFixed(2));
            if (fixed.length <= maxItems) return fixed.join(',');
            return `${fixed.slice(0, maxItems).join(',')},...(${fixed.length})`;
        }
        function moveCommand(detail, aodId, active){
            const marker = active ? '>> ' : '   ';
            const dur = Math.max(0, Number(detail.end_time) - Number(detail.begin_time));
            return `${marker}MoveAOD[aod=${aodId}, From[[${compact(detail.col_x_begin)}],[${compact(detail.row_y_begin)}]], To[[${compact(detail.col_x_end)}],[${compact(detail.row_y_end)}]], ${dur.toFixed(2)} us]`;
        }
        function applyMove(q, detail, ratio){
            for (let rr = 0; rr < detail.begin_coord.length; rr++) {
                const bRow = detail.begin_coord[rr];
                const eRow = detail.end_coord[rr];
                for (let i = 0; i < bRow.length; i++) {
                    const b = bRow[i], e = eRow[i], key = String(b.id);
                    q[key] = [lerpSmooth(ratio, b.x, e.x), lerpSmooth(ratio, b.y, e.y)];
                }
            }
        }
        function ensureAod(aod, aid, colId, rowId){
            if (!(aid in aod)) aod[aid] = { cols: [], rows: [] };
            while (aod[aid].cols.length <= colId && colId >= 0) aod[aid].cols.push({x:0, alpha:0});
            while (aod[aid].rows.length <= rowId && rowId >= 0) aod[aid].rows.push({y:0, alpha:0});
        }
        function currentMeta(timeNow){
            // base qubit metadata, with any recolor/relabel instructions applied up to timeNow
            const meta = {};
            for (const [k, v] of Object.entries(DATA.qubits)) meta[k] = {color:v.color, sector:v.sector, kind:v.kind, hidden:false};
            for (const inst of DATA.instructions) {
                if (inst.type !== 'recolor' || timeNow < inst.begin_time) continue;
                for (const ch of inst.changes) {
                    const key = String(ch.id);
                    if (!meta[key]) meta[key] = {color:'#cccccc', sector:'', kind:'Q', hidden:false};
                    if ('color' in ch) meta[key].color = ch.color;
                    if ('sector' in ch) meta[key].sector = ch.sector;
                    if ('hidden' in ch) meta[key].hidden = ch.hidden;
                }
            }
            return meta;
        }
        function getState(timeNow){
            const q = {};
            for (const it of DATA.init_positions) q[String(it[0])] = [it[1], it[2]];
            const aod = {'0': {cols: [], rows: []}, '1': {cols: [], rows: []}};
            let flash = null;
            const activePairs = [];
            const commandByAod = {'0': 'MoveAOD[aod=0, idle]', '1': 'MoveAOD[aod=1, idle]'};
            let text = 'idle';

            for (const inst of DATA.instructions.slice(1)) {
                if (timeNow < inst.begin_time) continue;
                if (inst.type === 'rydberg' || inst.type === 'measure') {
                    if (timeNow < inst.end_time) {
                        if (inst.type === 'rydberg') activePairs.push(...(inst.interaction_pairs || []));
                        flash = {color: inst.flash_color || '0,0,255', rect: inst.flash_rect || null};
                        text = `inst:${inst.id} ${inst.type} ${inst.term_label || ''}`;
                    }
                    continue;
                }
                if (inst.type !== 'rearrangeJob') continue;
                const aid = String(inst.aod_id);
                if (timeNow >= inst.end_time) {
                    for (const detail of inst.insts) if (detail.type === 'move') applyMove(q, detail, 1.0);
                    continue;
                }
                text = `inst:${inst.id}; ${inst.note || 'rearrange'}`;
                for (const detail of inst.insts) {
                    if (!('begin_time' in detail) || !('end_time' in detail)) continue;
                    if (timeNow >= detail.end_time) {
                        if (detail.type === 'move') applyMove(q, detail, 1.0);
                        continue;
                    }
                    if (timeNow < detail.begin_time) continue;
                    const r = clamp((timeNow - detail.begin_time) / Math.max(1e-9, detail.end_time - detail.begin_time), 0, 1);
                    if (detail.type === 'activate') {
                        for (let i = 0; i < detail.col_id.length; i++) {
                            const id = detail.col_id[i]; ensureAod(aod, aid, id, -1);
                            aod[aid].cols[id].x = detail.col_x[i];
                            aod[aid].cols[id].alpha = Math.max(aod[aid].cols[id].alpha, 0.7 * r);
                        }
                        for (let i = 0; i < detail.row_id.length; i++) {
                            const id = detail.row_id[i]; ensureAod(aod, aid, -1, id);
                            aod[aid].rows[id].y = detail.row_y[i];
                            aod[aid].rows[id].alpha = Math.max(aod[aid].rows[id].alpha, 0.7 * r);
                        }
                    } else if (detail.type === 'deactivate') {
                        for (const id of detail.col_id) { ensureAod(aod, aid, id, -1); aod[aid].cols[id].alpha = Math.max(aod[aid].cols[id].alpha, 0.7 * (1-r)); }
                        for (const id of detail.row_id) { ensureAod(aod, aid, -1, id); aod[aid].rows[id].alpha = Math.max(aod[aid].rows[id].alpha, 0.7 * (1-r)); }
                    } else if (detail.type === 'move') {
                        applyMove(q, detail, r);
                        commandByAod[aid] = moveCommand(detail, aid, true);
                        for (let i = 0; i < detail.col_id.length; i++) {
                            const id = detail.col_id[i]; ensureAod(aod, aid, id, -1);
                            aod[aid].cols[id].x = lerpSmooth(r, detail.col_x_begin[i], detail.col_x_end[i]);
                            aod[aid].cols[id].alpha = Math.max(aod[aid].cols[id].alpha, 0.7);
                        }
                        for (let i = 0; i < detail.row_id.length; i++) {
                            const id = detail.row_id[i]; ensureAod(aod, aid, -1, id);
                            aod[aid].rows[id].y = lerpSmooth(r, detail.row_y_begin[i], detail.row_y_end[i]);
                            aod[aid].rows[id].alpha = Math.max(aod[aid].rows[id].alpha, 0.7);
                        }
                    }
                }
            }
            return {q, aod, activePairs, text, commandByAod, flash};
        }
        function draw(timeNow){
            const st = getState(timeNow);
            clearSvg();
            if (st.flash) {
                let rx, ry, rw = 0, rh = 0;
                if (st.flash.rect) {
                    rx = x2c(st.flash.rect[0]); ry = y2c(st.flash.rect[1] + st.flash.rect[3]);
                    rw = x2c(st.flash.rect[0] + st.flash.rect[2]) - rx; rh = y2c(st.flash.rect[1]) - ry;
                } else {
                    const xs = [], ys = [];
                    for (const p of st.activePairs) { const a = st.q[String(p.data_id)], b = st.q[String(p.check_id)]; if (a){xs.push(a[0]);ys.push(a[1]);} if (b){xs.push(b[0]);ys.push(b[1]);} }
                    if (xs.length) { const pd = 5; const x0 = Math.min(...xs)-pd, x1 = Math.max(...xs)+pd, y0 = Math.min(...ys)-pd, y1 = Math.max(...ys)+pd; rx = x2c(x0); ry = y2c(y1); rw = x2c(x1)-rx; rh = y2c(y0)-ry; }
                }
                if (rw) addSvg('rect', {x:rx, y:ry, width:rw, height:rh, fill:`rgba(${st.flash.color},0.18)`, stroke:'none'});
            }
            for (const [aid, streams] of Object.entries(st.aod)) {
                const color = AOD_COLORS[Number(aid) % AOD_COLORS.length];
                for (const c of streams.cols) if (c.alpha > 0) addSvg('line', {x1:x2c(c.x), y1:0, x2:x2c(c.x), y2:baseHeight, stroke:`rgba(${color},${c.alpha})`, 'stroke-width':1, 'stroke-dasharray':'4 4'});
                for (const r of streams.rows) if (r.alpha > 0) addSvg('line', {x1:0, y1:y2c(r.y), x2:baseWidth, y2:y2c(r.y), stroke:`rgba(${color},${r.alpha})`, 'stroke-width':1, 'stroke-dasharray':'4 4'});
            }
            for (const p of DATA.slm_sites) addSvg('circle', {cx:x2c(p[0]), cy:y2c(p[1]), r:2.2, fill:'#dddddd', stroke:'#bbbbbb', 'stroke-width':0.6});
            for (const pair of st.activePairs) {
                const a = st.q[String(pair.data_id)], b = st.q[String(pair.check_id)];
                if (!a || !b) continue;
                addSvg('line', {x1:x2c(a[0]), y1:y2c(a[1]), x2:x2c(b[0]), y2:y2c(b[1]), stroke:'rgba(0,0,255,0.60)', 'stroke-width':2});
            }
            const cmeta = currentMeta(timeNow);
            for (const [qidStr, p] of Object.entries(st.q)) {
                const base = DATA.qubits[qidStr]; const meta = cmeta[qidStr] || base;
                if (meta.hidden) continue;
                const cx = x2c(p[0]), cy = y2c(p[1]);
                if (base.shape === 'square') addSvg('rect', {x:cx-3.4, y:cy-3.4, width:6.8, height:6.8, fill:meta.color, stroke:'none'});
                else addSvg('circle', {cx, cy, r:3.6, fill:meta.color, stroke:'none'});
            }
            for (const [qidStr, p] of Object.entries(st.q)) {
                const base = DATA.qubits[qidStr]; const meta = cmeta[qidStr] || base;
                if (meta.hidden || !meta.sector) continue;
                const label = `${meta.sector}(${base.i},${base.j})`;
                const dy = base.kind === 'Q' ? 8 : -8;
                addSvg('text', {x:x2c(p[0]), y:y2c(p[1])+dy, fill:meta.color, 'font-size':6.5, 'font-family':'sans-serif', 'text-anchor':'middle', 'dominant-baseline':'middle'}, label);
            }
            for (const label of DATA.block_labels) addSvg('text', {x:x2c(label[1]), y:y2c(label[2]), fill:'#222222', 'font-size':13, 'font-family':'sans-serif', 'font-weight':'600'}, label[0]);
            if (DATA.axes) {
                const A = DATA.axes, ox = A.o[0], oy = A.o[1], L = A.len, col = '#333333';
                const ax = (x1, y1, x2, y2) => addSvg('line', {x1, y1, x2, y2, stroke:col,
                    'stroke-width':2, 'stroke-linecap':'round'});
                const head = (px, py, dx, dy) => addSvg('polygon', {points:
                    `${px},${py} ${px + dx - dy*0.5},${py + dy + dx*0.5} ${px + dx + dy*0.5},${py + dy - dx*0.5}`,
                    fill:col});
                const O = [x2c(ox), y2c(oy)];
                // +x (world) -> UP on screen
                const tipX = [x2c(ox), y2c(oy + L)];
                ax(O[0], O[1], tipX[0], tipX[1]);
                head(tipX[0], tipX[1], 0, 9);
                addSvg('text', {x:tipX[0] + 6, y:tipX[1] + 4, fill:col, 'font-size':12,
                    'font-family':'sans-serif', 'font-weight':'700'}, A.x_label);
                // +y (world) -> LEFT on screen
                const tipY = [x2c(ox - L), y2c(oy)];
                ax(O[0], O[1], tipY[0], tipY[1]);
                head(tipY[0], tipY[1], 9, 0);
                addSvg('text', {x:tipY[0] - 4, y:tipY[1] + 16, fill:col, 'font-size':12,
                    'font-family':'sans-serif', 'font-weight':'700'}, A.y_label);
                addSvg('circle', {cx:O[0], cy:O[1], r:2.6, fill:col});
                addSvg('text', {x:O[0] + 5, y:O[1] + 14, fill:col, 'font-size':10,
                    'font-family':'sans-serif'}, A.origin_label);
            }
            info.textContent = `time=${timeNow.toFixed(2)}us | ${st.text}`;
            commandsBox.innerHTML = `<span style="color:rgb(${AOD_COLORS[0]})">${st.commandByAod['0']}</span><br/><span style="color:rgb(${AOD_COLORS[1]})">${st.commandByAod['1']}</span>`;
        }
        function raf(ts){
            if (!playing) return;
            if (lastTs === null) lastTs = ts;
            const dt = (ts - lastTs) / 1000;
            lastTs = ts;
            t = advanceTime(t, dt * DATA.fps * speed);
            tSlider.value = t;
            draw(t);
            if (t < DATA.runtime) requestAnimationFrame(raf);
            else { playing = false; lastTs = null; playPauseBtn.textContent = 'Play'; }
        }
        const playPauseBtn = document.getElementById('playPause');
        playPauseBtn.onclick = () => {
            if (!playing) { playing = true; playPauseBtn.textContent = 'Pause'; requestAnimationFrame(raf); }
            else { playing = false; lastTs = null; playPauseBtn.textContent = 'Play'; }
        };
        document.getElementById('reset').onclick = () => { playing = false; lastTs = null; playPauseBtn.textContent = 'Play'; t = 0; tSlider.value = 0; draw(0); };
        tSlider.oninput = e => { t = Number(e.target.value); draw(t); };
        sSlider.oninput = e => { speed = Number(e.target.value); sTxt.textContent = `${speed.toFixed(1)}x`; };
        dSlider.oninput = e => setDisplayScale(Number(e.target.value));
        function instructionTimes(){
            const times = new Set([0]);
            for (const inst of DATA.instructions) { if ('begin_time' in inst) times.add(inst.begin_time); if ('end_time' in inst) times.add(inst.end_time); }
            return Array.from(times).sort((a,b) => a-b);
        }
        function stepFrame(direction){
            playing = false; lastTs = null; playPauseBtn.textContent = 'Play';
            const frameTime = findRydbergIntervalAt(t) ? DATA.mus_per_frame_slow : DATA.mus_per_frame;
            t = clamp(t + direction * frameTime, 0, DATA.runtime); tSlider.value = t; draw(t);
        }
        function stepInstruction(direction){
            playing = false; lastTs = null; playPauseBtn.textContent = 'Play';
            const times = instructionTimes();
            if (direction > 0) { for (const time of times) if (time > t + 0.001) { t = time; break; } }
            else { for (let i = times.length - 1; i >= 0; i--) if (times[i] < t - 0.001) { t = times[i]; break; } }
            tSlider.value = t; draw(t);
        }
        document.getElementById('framePrev').onclick = () => stepFrame(-1);
        document.getElementById('frameNext').onclick = () => stepFrame(1);
        document.getElementById('instPrev').onclick = () => stepInstruction(-1);
        document.getElementById('instNext').onclick = () => stepInstruction(1);
        setDisplayScale(1.0);
        draw(0);
    </script>
</body>
</html>

